The $\gamma$-ray deposition histories of core-collapse supernovae

The $\gamma$-ray deposition history in an expanding supernova (SN) ejecta has been mostly used to constrain models for Type Ia SN. Here we expand this methodology to core-collapse SNe, including stripped envelope (SE; Type Ib/Ic/IIb) and Type IIP SNe. We construct bolometric light curves using photometry from the literature and we use the Katz integral to extract the $\gamma$-ray deposition history. We recover the tight range of $\gamma$-ray escape times, $t_0\approx30-45\,\textrm{d}$, for Type Ia SNe, and we find a new tight range $t_0\approx80-140\,\textrm{d}$, for SE SNe. Type IIP SNe are clearly separated from other SNe types with $t_0\gtrsim400\,\textrm{d}$, and there is a possible negative correlation between $t_0$ and the synthesized $^{56}$Ni mass. We find that the typical masses of the synthesized $^{56}$Ni in SE SNe are larger than those in Type IIP SNe, in agreement with the results of Kushnir. This disfavours progenitors with the same initial mass range for these explosions. We recover the observed values of $ET$, the time-weighted integrated luminosity from cooling emission, for Type IIP, and we find hints of non-zero $ET$ values in some SE SNe. We apply a simple $ \gamma$-ray radiation transfer code to calculate the $\gamma$-ray deposition histories of models from the literature, and we show that the observed histories are a powerful tool for constraining models.

==> anc/Bolometric_Lightcurves.txt <==
SN 2003du
t_min: 60
t_max: 250
7.01	4.54e+42	5.67e+41
7.03	4.57e+42	5.80e+41
7.23	4.89e+42	6.11e+41
10.68	9.31e+42	1.28e+42
11.79	1.10e+43	1.58e+42
12.16	1.18e+43	1.68e+42
14.00	1.31e+43	1.88e+42
16.08	1.35e+43	1.79e+42
17.03	1.35e+43	1.79e+42
18.02	1.35e+43	1.81e+42
19.13	1.33e+43	1.76e+42
20.30	1.30e+43	1.74e+42
21.13	1.28e+43	1.68e+42
22.23	1.25e+43	1.64e+42
23.13	1.19e+43	1.59e+42
25.05	1.03e+43	1.32e+42
25.21	1.02e+43	1.26e+42
26.18	9.64e+42	1.18e+42
27.06	9.02e+42	1.10e+42
28.07	8.38e+42	1.02e+42
28.70	8.00e+42	9.73e+41
29.08	7.76e+42	9.45e+41
30.13	7.16e+42	8.59e+41
33.82	5.49e+42	6.19e+41
34.20	5.36e+42	6.42e+41
35.11	5.08e+42	5.96e+41
36.04	4.84e+42	5.21e+41
36.99	4.61e+42	4.82e+41
38.00	4.44e+42	4.63e+41
39.07	4.29e+42	4.37e+41
40.82	3.92e+42	3.97e+41
44.13	3.52e+42	3.32e+41
49.20	2.93e+42	2.63e+41
52.68	2.52e+42	2.79e+41
56.66	2.02e+42	2.48e+41
57.66	1.92e+42	1.86e+41
63.13	1.53e+42	1.43e+41
69.14	1.24e+42	1.19e+41
70.66	1.20e+42	1.23e+41
72.65	1.13e+42	1.24e+41
76.68	1.01e+42	9.94e+40
78.00	9.54e+41	9.34e+40
80.68	8.97e+41	9.53e+40
81.15	8.78e+41	8.47e+40
81.68	8.58e+41	9.53e+40
84.81	7.96e+41	8.57e+40
89.95	6.98e+41	7.03e+40
104.96	4.84e+41	4.80e+40
126.02	2.99e+41	3.30e+40
126.99	2.88e+41	2.91e+40
150.94	1.79e+41	2.00e+40
154.00	1.72e+41	1.69e+40
160.96	1.49e+41	1.73e+40
217.24	7.67e+40	1.18e+40
218.25	6.38e+40	8.53e+39
220.23	6.38e+40	7.89e+39
226.25	5.78e+40	8.41e+39
238.37	4.49e+40	4.16e+39
245.37	4.04e+40	3.64e+39
388.24	7.28e+39	7.14e+38
389.24	6.83e+39	6.65e+38
431.16	4.23e+39	4.63e+38

SN 2004eo
t_min: 53.5
t_max: 250
5.00	1.82e+42	1.95e+41
5.99	2.75e+42	3.13e+41
6.57	3.35e+42	3.91e+41
6.99	3.89e+42	4.66e+41
7.25	4.12e+42	5.09e+41
7.26	4.21e+42	5.29e+41
8.04	5.02e+42	6.25e+41
8.17	5.17e+42	6.30e+41
8.18	5.18e+42	6.28e+41
8.83	5.96e+42	7.44e+41
9.02	6.17e+42	7.66e+41
9.04	6.26e+42	7.70e+41
9.17	6.42e+42	8.17e+41
9.99	7.61e+42	9.65e+41
10.19	7.76e+42	9.85e+41
10.86	8.47e+42	1.08e+42
11.00	8.75e+42	1.14e+42
12.01	9.63e+42	1.27e+42
12.16	9.72e+42	1.33e+42
12.99	1.03e+43	1.36e+42
13.18	1.04e+43	1.36e+42
13.19	1.05e+43	1.36e+42
13.87	1.05e+43	1.33e+42
13.99	1.06e+43	1.35e+42
14.19	1.07e+43	1.35e+42
14.20	1.08e+43	1.37e+42
14.83	1.09e+43	1.38e+42
15.06	1.10e+43	1.41e+42
15.20	1.11e+43	1.42e+42
15.87	1.12e+43	1.41e+42
15.98	1.13e+43	1.42e+42
16.20	1.12e+43	1.44e+42
16.79	1.11e+43	1.43e+42
16.86	1.11e+43	1.42e+42
16.99	1.12e+43	1.43e+42
17.20	1.12e+43	1.41e+42
17.21	1.13e+43	1.44e+42
18.00	1.11e+43	1.41e+42
18.15	1.10e+43	1.37e+42
18.16	1.11e+43	1.40e+42
18.77	1.08e+43	1.36e+42
18.99	1.07e+43	1.33e+42
19.18	1.06e+43	1.29e+42
19.19	1.07e+43	1.33e+42
19.87	1.02e+43	1.26e+42
19.88	1.02e+43	1.24e+42
19.89	1.02e+43	1.24e+42
19.93	1.02e+43	1.26e+42
19.99	1.02e+43	1.22e+42
20.13	1.01e+43	1.23e+42
20.83	9.96e+42	1.19e+42
20.93	9.94e+42	1.17e+42
20.99	9.88e+42	1.22e+42
21.18	9.69e+42	1.19e+42
21.48	9.58e+42	1.14e+42
22.15	9.15e+42	1.04e+42
22.16	9.24e+42	1.05e+42
22.44	9.02e+42	1.02e+42
22.81	8.81e+42	9.97e+41
22.86	8.79e+42	9.93e+41
22.89	8.78e+42	9.76e+41
23.83	8.20e+42	9.01e+41
23.84	8.16e+42	1.03e+42
24.05	8.12e+42	8.97e+41
24.76	7.83e+42	8.49e+41
24.80	7.81e+42	8.36e+41
26.05	7.10e+42	7.62e+41
27.04	6.53e+42	6.86e+41
27.12	6.48e+42	6.71e+41
27.13	6.66e+42	6.96e+41
27.42	6.41e+42	6.71e+41
28.06	6.14e+42	6.45e+41
28.80	5.79e+42	6.27e+41
29.05	5.62e+42	5.82e+41
29.12	5.57e+42	5.55e+41
29.13	5.67e+42	5.59e+41
29.42	5.51e+42	5.41e+41
30.03	5.25e+42	5.19e+41
31.04	4.86e+42	4.70e+41
31.12	4.83e+42	4.75e+41
31.13	4.90e+42	4.69e+41
31.92	4.64e+42	4.42e+41
32.92	4.41e+42	4.13e+41
32.99	4.36e+42	4.16e+41
33.12	4.34e+42	4.15e+41
33.98	4.15e+42	3.95e+41
37.01	3.69e+42	3.39e+41
37.11	3.69e+42	3.43e+41
37.80	3.58e+42	3.79e+41
38.13	3.54e+42	3.74e+41
38.82	3.47e+42	3.07e+41
38.99	3.40e+42	3.11e+41
39.38	3.36e+42	3.09e+41
39.40	3.35e+42	3.06e+41
39.42	3.35e+42	3.04e+41
39.87	3.34e+42	3.14e+41
39.99	3.31e+42	2.98e+41
40.10	3.28e+42	3.27e+41
40.99	3.21e+42	3.22e+41
41.40	3.17e+42	3.24e+41
42.00	3.09e+42	3.09e+41
42.13	3.06e+42	2.82e+41
42.14	3.14e+42	2.80e+41
42.46	3.06e+42	2.63e+41
43.00	2.96e+42	2.59e+41
43.99	2.86e+42	2.41e+41
45.03	2.74e+42	2.39e+41
45.42	2.68e+42	2.56e+41
45.44	2.67e+42	2.55e+41
46.03	2.58e+42	2.47e+41
46.43	2.52e+42	2.50e+41
46.45	2.52e+42	2.51e+41
47.00	2.40e+42	2.26e+41
47.10	2.41e+42	2.34e+41
47.11	2.45e+42	2.27e+41
47.83	2.27e+42	2.01e+41
47.99	2.22e+42	2.19e+41
48.40	2.19e+42	2.24e+41
48.41	2.19e+42	2.15e+41
49.00	2.11e+42	2.08e+41
49.09	2.12e+42	2.12e+41
49.10	2.18e+42	2.18e+41
50.00	2.04e+42	2.57e+41
50.09	2.07e+42	2.80e+41
51.00	1.89e+42	2.57e+41
51.09	1.88e+42	2.02e+41
51.10	1.97e+42	2.10e+41
53.09	1.75e+42	1.86e+41
53.79	1.68e+42	1.88e+41
53.85	1.67e+42	1.88e+41
55.09	1.55e+42	1.69e+41
55.10	1.60e+42	1.70e+41
56.83	1.51e+42	1.65e+41
59.08	1.33e+42	1.57e+41
60.03	1.29e+42	1.52e+41
60.86	1.27e+42	1.53e+41
63.77	1.17e+42	1.27e+41
63.82	1.18e+42	1.46e+41
64.10	1.19e+42	1.49e+41
64.71	1.16e+42	1.52e+41
64.73	1.16e+42	1.54e+41
65.43	1.12e+42	1.63e+41
65.74	1.10e+42	1.33e+41
66.40	1.08e+42	1.63e+41
66.82	1.06e+42	1.61e+41
67.09	1.04e+42	1.21e+41
67.81	1.04e+42	1.88e+41
67.82	1.04e+42	1.72e+41
68.02	1.02e+42	1.45e+41
70.08	9.57e+41	1.49e+41
70.09	9.89e+41	2.31e+41
73.03	9.58e+41	2.10e+41
73.08	9.62e+41	1.46e+41
73.09	9.19e+41	1.58e+41
73.77	8.65e+41	8.20e+40
76.08	8.03e+41	1.10e+41
76.09	8.11e+41	8.88e+40
77.02	7.86e+41	1.08e+41
78.08	7.61e+41	1.05e+41
79.06	7.46e+41	1.05e+41
80.02	7.25e+41	9.13e+40
84.82	6.70e+41	6.86e+40
85.74	6.43e+41	6.67e+40
88.69	5.88e+41	6.91e+40
88.70	5.87e+41	6.18e+40
91.70	5.41e+41	5.48e+40
92.08	5.06e+41	1.26e+41
92.09	5.41e+41	1.10e+41
92.10	5.66e+41	8.07e+40
93.08	5.15e+41	6.65e+40
208.39	6.87e+40	8.06e+39
214.38	6.25e+40	6.94e+39
217.39	5.98e+40	6.43e+39
220.36	5.59e+40	6.02e+39
241.40	3.58e+40	3.98e+39
242.41	3.30e+40	2.74e+39
243.15	3.18e+40	1.10e+40
244.33	3.12e+40	1.09e+40
245.14	3.08e+40	4.85e+39
250.33	2.87e+40	5.29e+39
289.99	1.72e+40	3.02e+39
323.02	1.11e+40	1.85e+39
331.19	1.00e+40	1.82e+39
344.03	8.18e+39	1.47e+39
363.05	6.86e+39	8.12e+38

SN 2004gs
t_min: 49
t_max: 250
12.80	8.26e+42	1.05e+42
13.75	8.77e+42	1.06e+42
16.67	9.09e+42	1.06e+42
17.58	8.86e+42	1.01e+42
21.46	7.16e+42	7.43e+41
22.45	6.60e+42	6.85e+41
22.47	6.59e+42	6.83e+41
23.43	6.12e+42	6.38e+41
23.45	6.11e+42	6.78e+41
23.46	6.09e+42	6.77e+41
25.35	5.25e+42	5.73e+41
26.34	4.89e+42	5.81e+41
26.35	4.86e+42	5.77e+41
29.24	4.04e+42	4.58e+41
32.14	3.36e+42	3.36e+41
33.15	3.14e+42	3.04e+41
34.10	3.03e+42	2.86e+41
35.07	2.93e+42	2.74e+41
35.08	2.92e+42	2.74e+41
36.08	2.79e+42	2.55e+41
36.98	2.69e+42	2.46e+41
39.93	2.22e+42	2.42e+41
40.89	2.09e+42	2.32e+41
42.84	1.85e+42	2.04e+41
43.77	1.74e+42	1.92e+41
44.77	1.65e+42	1.64e+41
44.78	1.65e+42	1.65e+41
45.72	1.58e+42	1.62e+41
46.71	1.48e+42	1.63e+41
47.67	1.42e+42	1.55e+41
47.68	1.41e+42	1.50e+41
48.61	1.34e+42	1.41e+41
49.57	1.28e+42	1.43e+41
50.51	1.24e+42	1.47e+41
51.51	1.21e+42	1.62e+41
52.52	1.15e+42	1.65e+41
52.54	1.15e+42	1.65e+41
53.50	1.09e+42	1.50e+41
57.34	9.25e+41	1.15e+41
59.24	9.01e+41	1.01e+41
62.18	8.18e+41	8.27e+40
63.16	7.90e+41	8.04e+40
63.17	7.91e+41	8.23e+40
65.10	7.45e+41	7.43e+40
66.09	7.31e+41	7.70e+40
67.05	6.98e+41	7.12e+40
68.01	6.92e+41	7.09e+40
69.00	6.64e+41	6.86e+40
69.96	6.49e+41	7.05e+40
70.92	6.38e+41	7.26e+40
73.84	5.94e+41	6.15e+40
74.83	5.70e+41	5.98e+40
75.77	5.54e+41	6.02e+40
76.74	5.51e+41	6.30e+40
77.77	5.48e+41	6.48e+40
78.67	5.28e+41	7.73e+40
79.67	5.24e+41	8.99e+40
83.50	4.75e+41	8.06e+40
84.48	4.62e+41	6.81e+40
85.45	4.38e+41	6.41e+40
86.37	4.22e+41	6.86e+40
87.36	4.13e+41	6.14e+40
90.38	3.85e+41	5.31e+40
101.93	2.95e+41	3.74e+40
102.90	2.91e+41	3.80e+40
103.87	2.79e+41	4.09e+40
118.41	2.10e+41	3.12e+40

SN 2005cf
t_min: 58
t_max: 250
6.49	2.46e+42	3.00e+41
6.51	2.52e+42	3.14e+41
6.98	2.97e+42	3.70e+41
7.48	3.53e+42	4.38e+41
7.61	3.74e+42	4.71e+41
7.89	3.95e+42	5.32e+41
7.99	4.10e+42	5.51e+41
8.51	4.99e+42	6.49e+41
8.61	5.14e+42	6.82e+41
8.87	5.41e+42	7.31e+41
8.98	5.58e+42	7.57e+41
9.37	6.18e+42	8.54e+41
9.42	6.34e+42	8.73e+41
9.53	6.50e+42	9.01e+41
9.59	6.64e+42	9.20e+41
10.16	7.47e+42	1.05e+42
10.43	7.86e+42	1.11e+42
10.50	7.92e+42	1.12e+42
10.61	8.09e+42	1.14e+42
11.42	9.34e+42	1.35e+42
11.49	9.47e+42	1.37e+42
12.18	1.04e+43	1.50e+42
12.38	1.05e+43	1.53e+42
12.43	1.07e+43	1.55e+42
12.59	1.11e+43	1.64e+42
13.17	1.17e+43	1.73e+42
13.49	1.20e+43	1.77e+42
13.58	1.21e+43	1.79e+42
14.17	1.26e+43	1.85e+42
14.45	1.27e+43	1.86e+42
15.16	1.33e+43	1.96e+42
15.33	1.33e+43	1.98e+42
15.42	1.35e+43	2.00e+42
16.41	1.40e+43	2.07e+42
16.53	1.40e+43	2.05e+42
16.57	1.39e+43	2.05e+42
16.97	1.40e+43	2.06e+42
17.16	1.41e+43	2.06e+42
17.61	1.42e+43	2.08e+42
18.16	1.42e+43	2.08e+42
18.40	1.42e+43	2.08e+42
18.46	1.43e+43	2.10e+42
18.58	1.44e+43	2.10e+42
18.97	1.42e+43	2.07e+42
19.47	1.40e+43	2.03e+42
19.58	1.43e+43	2.08e+42
19.96	1.40e+43	2.01e+42
20.17	1.39e+43	1.99e+42
20.46	1.38e+43	1.96e+42
20.48	1.37e+43	1.95e+42
20.57	1.38e+43	1.98e+42
20.95	1.35e+43	1.93e+42
21.18	1.33e+43	1.88e+42
21.44	1.32e+43	1.86e+42
21.57	1.33e+43	1.87e+42
22.21	1.28e+43	1.82e+42
22.56	1.28e+43	1.79e+42
23.42	1.19e+43	1.67e+42
23.95	1.15e+43	1.67e+42
27.35	9.51e+42	1.32e+42
27.46	9.45e+42	1.26e+42
27.50	9.69e+42	1.33e+42
27.80	9.39e+42	1.29e+42
28.42	8.88e+42	1.15e+42
28.56	8.77e+42	1.14e+42
29.51	8.39e+42	1.09e+42
29.54	8.18e+42	1.09e+42
30.56	7.60e+42	9.84e+41
31.49	7.13e+42	9.27e+41
32.41	6.62e+42	8.23e+41
34.48	5.83e+42	6.93e+41
34.53	5.74e+42	6.97e+41
35.40	5.42e+42	6.28e+41
35.41	5.32e+42	6.21e+41
35.53	5.49e+42	6.43e+41
35.90	5.35e+42	6.35e+41
36.81	5.04e+42	5.90e+41
37.91	4.76e+42	5.44e+41
38.18	4.69e+42	5.33e+41
38.47	4.72e+42	5.22e+41
38.57	4.63e+42	5.14e+41
38.91	4.53e+42	4.97e+41
39.19	4.47e+42	4.91e+41
39.40	4.48e+42	4.90e+41
40.02	4.35e+42	4.77e+41
40.51	4.24e+42	4.62e+41
40.91	4.18e+42	4.49e+41
41.89	4.08e+42	4.40e+41
42.42	4.02e+42	4.28e+41
42.47	4.03e+42	4.30e+41
42.89	3.95e+42	4.23e+41
44.22	3.74e+42	3.96e+41
44.33	3.71e+42	3.94e+41
44.35	3.73e+42	3.96e+41
44.44	3.80e+42	3.99e+41
44.47	3.81e+42	4.05e+41
44.50	3.64e+42	3.87e+41
44.90	3.63e+42	3.75e+41
46.47	3.58e+42	3.64e+41
47.16	3.40e+42	3.45e+41
47.37	3.38e+42	3.42e+41
47.46	3.38e+42	3.42e+41
47.77	3.38e+42	3.46e+41
47.89	3.35e+42	3.42e+41
48.16	3.26e+42	3.37e+41
48.44	3.28e+42	3.38e+41
48.47	3.30e+42	3.40e+41
50.13	2.97e+42	3.10e+41
50.45	3.07e+42	3.18e+41
54.14	2.30e+42	2.48e+41
54.28	2.37e+42	2.51e+41
55.44	2.20e+42	2.39e+41
55.54	2.26e+42	2.48e+41
57.44	2.12e+42	2.34e+41
58.34	1.92e+42	2.13e+41
59.44	1.86e+42	1.99e+41
59.50	1.88e+42	2.07e+41
61.14	1.71e+42	1.86e+41
61.35	1.70e+42	1.84e+41
61.47	1.70e+42	1.84e+41
63.43	1.63e+42	1.80e+41
64.29	1.54e+42	1.72e+41
65.43	1.50e+42	1.63e+41
65.74	1.45e+42	1.74e+41
67.43	1.44e+42	1.63e+41
69.43	1.35e+42	1.55e+41
71.43	1.30e+42	1.49e+41
73.43	1.15e+42	1.32e+41
73.45	1.16e+42	1.34e+41
75.43	1.13e+42	1.26e+41
77.43	1.06e+42	1.24e+41
81.42	9.48e+41	1.12e+41
84.42	8.81e+41	1.04e+41
85.75	8.45e+41	1.00e+41
87.41	8.09e+41	9.62e+40
88.75	7.50e+41	8.57e+40
89.85	7.34e+41	9.60e+40
90.41	7.38e+41	8.66e+40
93.41	6.88e+41	8.23e+40
96.41	6.90e+41	8.44e+40
99.40	6.18e+41	7.53e+40
102.40	5.70e+41	7.10e+40
103.39	5.42e+41	6.57e+40
106.40	4.83e+41	6.01e+40
109.39	4.89e+41	6.48e+40

SN 2005el
t_min: 55
t_max: 250
11.36	8.52e+42	1.09e+42
11.48	8.66e+42	1.13e+42
11.94	9.28e+42	1.22e+42
11.94	9.29e+42	1.21e+42
11.95	9.30e+42	1.21e+42
11.95	9.30e+42	1.24e+42
12.33	9.74e+42	1.31e+42
12.38	9.81e+42	1.33e+42
12.47	9.91e+42	1.34e+42
12.96	1.07e+43	1.44e+42
12.96	1.07e+43	1.44e+42
12.97	1.07e+43	1.42e+42
12.97	1.07e+43	1.42e+42
13.36	1.10e+43	1.46e+42
13.36	1.10e+43	1.49e+42
14.37	1.16e+43	1.56e+42
14.52	1.17e+43	1.57e+42
15.32	1.21e+43	1.62e+42
15.36	1.22e+43	1.64e+42
16.35	1.26e+43	1.70e+42
16.47	1.25e+43	1.69e+42
17.00	1.24e+43	1.68e+42
17.01	1.24e+43	1.68e+42
17.01	1.24e+43	1.68e+42
18.46	1.18e+43	1.55e+42
20.31	1.11e+43	1.40e+42
20.39	1.11e+43	1.40e+42
20.52	1.10e+43	1.36e+42
21.93	1.03e+43	1.26e+42
21.93	1.03e+43	1.26e+42
21.93	1.03e+43	1.26e+42
21.94	1.03e+43	1.26e+42
22.40	1.01e+43	1.22e+42
22.53	1.00e+43	1.21e+42
23.43	9.47e+42	1.14e+42
24.37	8.91e+42	1.06e+42
24.50	8.83e+42	1.05e+42
25.30	8.33e+42	9.88e+41
25.39	8.28e+42	9.90e+41
26.34	7.76e+42	9.21e+41
26.52	7.66e+42	9.29e+41
27.32	7.30e+42	8.69e+41
27.91	6.81e+42	8.21e+41
27.91	6.81e+42	8.18e+41
27.92	6.79e+42	8.34e+41
27.92	6.78e+42	8.33e+41
27.93	6.76e+42	8.39e+41
28.33	6.58e+42	8.07e+41
28.36	6.56e+42	7.97e+41
28.50	6.50e+42	7.70e+41
29.29	6.06e+42	7.14e+41
30.51	5.45e+42	6.30e+41
31.28	5.13e+42	5.77e+41
32.35	4.75e+42	5.44e+41
32.42	4.73e+42	5.33e+41
34.89	4.05e+42	4.19e+41
34.90	4.05e+42	4.19e+41
34.90	4.05e+42	4.19e+41
34.92	4.09e+42	4.21e+41
34.92	4.09e+42	4.21e+41
34.92	4.07e+42	4.20e+41
35.30	3.99e+42	3.95e+41
35.40	3.98e+42	3.97e+41
36.35	3.80e+42	3.67e+41
36.91	3.72e+42	3.58e+41
36.91	3.72e+42	3.58e+41
36.91	3.72e+42	3.57e+41
36.92	3.73e+42	3.58e+41
36.93	3.74e+42	3.58e+41
36.93	3.72e+42	3.57e+41
37.32	3.66e+42	3.45e+41
37.36	3.66e+42	3.49e+41
37.98	3.54e+42	3.37e+41
37.98	3.54e+42	3.37e+41
37.98	3.52e+42	3.36e+41
37.99	3.52e+42	3.36e+41
38.28	3.54e+42	3.29e+41
38.51	3.55e+42	3.38e+41
38.89	3.43e+42	3.24e+41
38.89	3.43e+42	3.24e+41
38.90	3.42e+42	3.23e+41
38.90	3.42e+42	3.22e+41
38.91	3.43e+42	3.22e+41
38.91	3.43e+42	3.27e+41
38.92	3.42e+42	3.27e+41
38.92	3.42e+42	3.27e+41
40.32	3.27e+42	3.01e+41
40.47	3.26e+42	2.94e+41
41.00	3.17e+42	2.82e+41
41.01	3.17e+42	2.81e+41
41.01	3.17e+42	2.81e+41
41.31	3.16e+42	2.71e+41
42.35	3.04e+42	2.62e+41
42.35	3.05e+42	2.64e+41
43.32	2.92e+42	2.52e+41
44.30	2.80e+42	2.41e+41
44.35	2.79e+42	2.42e+41
45.29	2.66e+42	2.32e+41
45.31	2.65e+42	2.35e+41
46.39	2.50e+42	2.21e+41
46.47	2.49e+42	2.21e+41
46.48	2.45e+42	2.25e+41
47.33	2.32e+42	2.11e+41
47.36	2.32e+42	2.16e+41
47.87	2.25e+42	2.15e+41
47.88	2.25e+42	2.15e+41
48.36	2.20e+42	2.20e+41
48.36	2.19e+42	2.20e+41
48.43	2.18e+42	2.22e+41
48.92	2.10e+42	2.13e+41
48.92	2.10e+42	2.13e+41
48.92	2.10e+42	2.13e+41
48.93	2.10e+42	2.04e+41
48.93	2.10e+42	2.03e+41
48.94	2.10e+42	2.04e+41
48.94	2.10e+42	2.03e+41
49.35	2.05e+42	2.00e+41
49.36	2.04e+42	1.95e+41
49.93	2.00e+42	2.07e+41
49.93	2.00e+42	2.06e+41
49.93	1.99e+42	2.06e+41
49.94	1.99e+42	2.06e+41
50.38	1.96e+42	2.02e+41
50.92	1.89e+42	1.94e+41
50.92	1.88e+42	1.96e+41
50.93	1.88e+42	1.96e+41
51.30	1.84e+42	1.91e+41
51.51	1.82e+42	1.88e+41
51.93	1.76e+42	1.84e+41
51.93	1.76e+42	1.84e+41
51.94	1.76e+42	1.84e+41
51.95	1.76e+42	1.84e+41
51.95	1.75e+42	1.85e+41
51.95	1.75e+42	1.84e+41
51.96	1.75e+42	1.84e+41
52.31	1.72e+42	1.68e+41
53.32	1.66e+42	1.57e+41
53.92	1.62e+42	1.62e+41
53.93	1.62e+42	1.62e+41
54.31	1.58e+42	1.57e+41
54.95	1.51e+42	1.58e+41
55.30	1.51e+42	1.46e+41
55.96	1.48e+42	1.49e+41
55.97	1.48e+42	1.49e+41
55.97	1.48e+42	1.49e+41
55.97	1.48e+42	1.49e+41
56.92	1.41e+42	1.43e+41
56.93	1.41e+42	1.43e+41
56.94	1.41e+42	1.42e+41
56.94	1.41e+42	1.42e+41
56.94	1.41e+42	1.42e+41
56.95	1.41e+42	1.43e+41
57.46	1.40e+42	1.42e+41
57.90	1.37e+42	1.44e+41
57.91	1.37e+42	1.44e+41
57.92	1.37e+42	1.44e+41
57.92	1.37e+42	1.42e+41
57.93	1.36e+42	1.42e+41
57.93	1.36e+42	1.42e+41
57.94	1.36e+42	1.42e+41
57.94	1.36e+42	1.43e+41
57.94	1.36e+42	1.43e+41
57.95	1.36e+42	1.44e+41
58.34	1.34e+42	1.43e+41
58.35	1.35e+42	1.46e+41
58.93	1.32e+42	1.46e+41
58.93	1.32e+42	1.45e+41
58.94	1.32e+42	1.45e+41
58.94	1.32e+42	1.45e+41
58.95	1.32e+42	1.44e+41
58.95	1.31e+42	1.44e+41
58.95	1.31e+42	1.45e+41
59.27	1.30e+42	1.40e+41
59.32	1.29e+42	1.51e+41
59.42	1.29e+42	1.51e+41
59.91	1.27e+42	1.64e+41
59.91	1.27e+42	1.65e+41
59.92	1.27e+42	1.64e+41
59.92	1.27e+42	1.60e+41
59.93	1.27e+42	1.61e+41
59.94	1.29e+42	1.62e+41
59.95	1.30e+42	1.63e+41
59.95	1.29e+42	1.62e+41
59.96	1.29e+42	1.65e+41
60.33	1.27e+42	1.63e+41
60.33	1.26e+42	1.61e+41
60.91	1.24e+42	1.64e+41
61.30	1.22e+42	1.61e+41
61.32	1.22e+42	1.64e+41
61.94	1.18e+42	1.57e+41
62.32	1.16e+42	1.53e+41
62.32	1.16e+42	1.53e+41
62.94	1.14e+42	1.54e+41
63.30	1.13e+42	1.51e+41
65.33	1.05e+42	1.44e+41
66.31	1.03e+42	1.36e+41
66.35	1.03e+42	1.41e+41
66.45	1.06e+42	1.49e+41
66.94	1.01e+42	1.37e+41
66.94	1.01e+42	1.36e+41
66.95	1.01e+42	1.36e+41
66.95	1.01e+42	1.35e+41
67.31	9.94e+41	1.31e+41
67.93	9.66e+41	1.30e+41
67.93	9.66e+41	1.31e+41
67.94	9.63e+41	1.31e+41
67.94	9.62e+41	1.31e+41
68.30	9.50e+41	1.29e+41
69.29	9.09e+41	1.19e+41
69.36	9.07e+41	1.06e+41
70.26	8.74e+41	1.01e+41
70.35	8.82e+41	1.05e+41
71.25	8.56e+41	9.90e+40
71.28	8.56e+41	1.02e+41
72.26	8.45e+41	9.92e+40
73.26	8.23e+41	9.68e+40
73.26	8.26e+41	9.92e+40
73.35	8.25e+41	9.82e+40
74.25	7.95e+41	8.97e+40
75.28	7.77e+41	9.02e+40
76.30	7.50e+41	8.95e+40
77.30	7.30e+41	9.14e+40
77.93	7.17e+41	9.14e+40
77.93	7.17e+41	9.18e+40
77.94	7.17e+41	9.13e+40
78.30	7.02e+41	9.00e+40
78.85	6.86e+41	9.00e+40
78.85	6.86e+41	9.00e+40
78.86	6.86e+41	9.00e+40
79.30	6.82e+41	8.21e+40
80.30	6.64e+41	8.11e+40
82.27	6.26e+41	7.00e+40
84.23	5.92e+41	6.26e+40
84.71	5.87e+41	7.20e+40
84.81	5.96e+41	7.15e+40
84.82	5.96e+41	7.15e+40
85.78	5.64e+41	6.84e+40
85.79	5.64e+41	6.84e+40
87.19	5.45e+41	6.66e+40
93.20	4.75e+41	7.38e+40
95.84	4.49e+41	7.07e+40
96.84	4.32e+41	6.86e+40
96.85	4.31e+41	6.85e+40
96.86	4.27e+41	6.81e+40
96.87	4.24e+41	6.78e+40
96.87	4.24e+41	6.78e+40
98.76	4.11e+41	6.62e+40
98.76	4.11e+41	6.65e+40
100.79	3.83e+41	6.28e+40
100.80	3.83e+41	6.28e+40
101.78	3.84e+41	6.23e+40
102.24	3.74e+41	5.57e+40
128.27	2.36e+41	4.59e+40
142.18	1.96e+41	3.81e+40

SN 2005eq
t_min: 65
t_max: 250
14.40	1.63e+43	2.28e+42
17.38	1.60e+43	2.18e+42
19.23	1.58e+43	2.11e+42
20.14	1.54e+43	2.03e+42
20.15	1.54e+43	2.04e+42
22.09	1.45e+43	1.88e+42
23.04	1.38e+43	1.75e+42
24.02	1.33e+43	1.68e+42
24.03	1.32e+43	1.67e+42
26.03	1.22e+43	1.52e+42
26.97	1.16e+43	1.43e+42
27.91	1.08e+43	1.31e+42
27.92	1.08e+43	1.30e+42
28.89	1.01e+43	1.19e+42
29.92	9.42e+42	1.09e+42
31.84	8.12e+42	9.17e+41
32.80	7.56e+42	8.34e+41
34.79	6.60e+42	7.04e+41
35.75	6.23e+42	6.57e+41
35.76	6.23e+42	6.63e+41
36.73	5.91e+42	6.20e+41
38.65	5.36e+42	5.47e+41
40.62	4.99e+42	5.57e+41
43.50	4.53e+42	4.93e+41
45.50	4.26e+42	4.55e+41
46.43	4.15e+42	3.98e+41
49.37	3.92e+42	3.87e+41
49.38	3.93e+42	3.88e+41
50.33	3.86e+42	3.82e+41
55.13	3.20e+42	3.19e+41
55.14	3.27e+42	3.30e+41
57.12	2.92e+42	3.01e+41
60.95	2.41e+42	2.43e+41
61.95	2.27e+42	2.29e+41
63.86	2.12e+42	2.32e+41
63.87	2.10e+42	2.30e+41
67.73	1.85e+42	2.10e+41
67.74	1.87e+42	2.11e+41
69.78	1.76e+42	2.03e+41
72.65	1.60e+42	1.84e+41
72.66	1.64e+42	1.80e+41
74.58	1.53e+42	1.54e+41
83.28	1.26e+42	1.46e+41
88.20	1.11e+42	1.23e+41
92.10	9.65e+41	1.04e+41
98.87	8.72e+41	9.64e+40
102.72	8.06e+41	9.27e+40
107.61	7.03e+41	9.45e+40
112.48	6.73e+41	1.03e+41

SN 2005ke
t_min: 45
t_max: 250
4.34	7.57e+41	8.99e+40
5.41	1.18e+42	1.43e+41
6.38	1.44e+42	1.80e+41
7.37	1.77e+42	2.05e+41
7.38	1.77e+42	2.05e+41
8.35	2.15e+42	2.43e+41
9.38	2.63e+42	2.86e+41
10.34	2.90e+42	3.10e+41
11.34	3.15e+42	3.30e+41
12.27	3.39e+42	3.47e+41
13.32	3.64e+42	3.62e+41
14.31	3.69e+42	3.66e+41
15.30	3.61e+42	3.54e+41
16.28	3.52e+42	3.40e+41
17.29	3.43e+42	3.25e+41
18.34	3.26e+42	2.99e+41
19.26	3.03e+42	2.81e+41
19.27	3.04e+42	2.84e+41
20.25	2.80e+42	2.57e+41
20.26	2.81e+42	2.57e+41
21.27	2.60e+42	2.36e+41
22.38	2.39e+42	2.09e+41
24.26	2.09e+42	1.83e+41
25.26	1.95e+42	1.71e+41
25.27	1.95e+42	1.71e+41
27.23	1.69e+42	1.48e+41
28.20	1.58e+42	1.39e+41
29.16	1.50e+42	1.32e+41
30.15	1.42e+42	1.25e+41
30.16	1.41e+42	1.25e+41
31.17	1.34e+42	1.18e+41
32.15	1.26e+42	1.14e+41
32.16	1.26e+42	1.14e+41
33.19	1.18e+42	1.07e+41
33.20	1.18e+42	1.07e+41
35.16	1.03e+42	9.42e+40
36.11	9.64e+41	8.82e+40
36.12	9.59e+41	8.80e+40
36.13	9.58e+41	8.75e+40
39.06	7.97e+41	7.32e+40
39.07	8.02e+41	7.40e+40
40.17	7.54e+41	6.97e+40
42.15	6.85e+41	6.39e+40
45.14	5.96e+41	5.65e+40
46.09	5.73e+41	5.48e+40
51.06	4.71e+41	4.54e+40
52.06	4.52e+41	4.34e+40
56.01	3.87e+41	3.69e+40
57.97	3.61e+41	3.47e+40
61.01	3.24e+41	3.10e+40
64.93	2.91e+41	2.93e+40
64.96	2.91e+41	2.93e+40
64.97	2.91e+41	2.94e+40
69.92	2.45e+41	2.42e+40
70.92	2.37e+41	2.38e+40
70.93	2.38e+41	2.39e+40
75.95	2.03e+41	2.03e+40
77.83	1.90e+41	1.87e+40
78.83	1.86e+41	1.85e+40
79.81	1.79e+41	1.78e+40
81.76	1.71e+41	1.64e+40
85.76	1.54e+41	1.51e+40
87.76	1.43e+41	1.39e+40
87.78	1.43e+41	1.42e+40
89.59	1.35e+41	1.39e+40
90.74	1.32e+41	1.39e+40
92.72	1.26e+41	1.34e+40
98.65	1.11e+41	1.20e+40
98.67	1.11e+41	1.12e+40
100.64	1.04e+41	1.07e+40
100.66	1.04e+41	1.06e+40
100.67	1.04e+41	1.06e+40
103.60	9.75e+40	9.62e+39
103.61	9.80e+40	9.78e+39
112.58	8.01e+40	7.87e+39
118.58	7.16e+40	7.80e+39
123.52	6.19e+40	7.70e+39
133.43	5.27e+40	5.67e+39

SN 2005ki
t_min: 50
t_max: 250
8.41	4.48e+42	6.28e+41
9.35	5.15e+42	7.29e+41
9.36	5.17e+42	7.30e+41
10.35	5.99e+42	8.47e+41
14.25	1.07e+43	1.50e+42
15.25	1.22e+43	1.66e+42
16.26	1.23e+43	1.65e+42
17.21	1.21e+43	1.61e+42
18.19	1.20e+43	1.56e+42
19.18	1.18e+43	1.51e+42
20.18	1.13e+43	1.42e+42
21.14	1.06e+43	1.32e+42
22.11	1.00e+43	1.22e+42
22.12	9.98e+42	1.22e+42
25.06	8.27e+42	9.73e+41
26.05	7.48e+42	8.70e+41
27.03	6.82e+42	7.88e+41
28.00	6.23e+42	7.09e+41
29.00	5.72e+42	6.38e+41
29.98	5.29e+42	5.85e+41
29.99	5.28e+42	5.85e+41
31.94	4.58e+42	4.82e+41
31.95	4.57e+42	4.82e+41
32.89	4.28e+42	4.40e+41
33.88	4.08e+42	4.04e+41
36.83	3.55e+42	3.37e+41
36.84	3.55e+42	3.40e+41
40.75	3.05e+42	2.74e+41
42.72	2.74e+42	2.46e+41
44.68	2.49e+42	2.23e+41
48.55	1.89e+42	1.68e+41
50.55	1.70e+42	1.52e+41
52.51	1.55e+42	1.41e+41
53.46	1.49e+42	1.35e+41
57.33	1.29e+42	1.23e+41
60.27	1.17e+42	1.19e+41
62.31	1.12e+42	1.20e+41
62.32	1.12e+42	1.22e+41
63.25	1.09e+42	1.23e+41
64.22	1.02e+42	1.18e+41
66.12	9.59e+41	1.06e+41
68.16	8.94e+41	9.77e+40
68.17	8.92e+41	9.75e+40
73.01	7.67e+41	7.38e+40
74.00	7.41e+41	7.22e+40
74.98	7.59e+41	8.43e+40
75.97	7.09e+41	7.04e+40
76.93	6.95e+41	6.88e+40
82.79	5.90e+41	6.06e+40
83.86	5.76e+41	5.98e+40
85.73	5.50e+41	6.18e+40
86.58	5.28e+41	5.67e+40
89.67	5.06e+41	6.21e+40
94.50	4.37e+41	5.34e+40
95.55	4.25e+41	4.82e+40
101.38	3.59e+41	3.74e+40
106.30	3.23e+41	3.38e+40
109.25	2.97e+41	3.09e+40
115.13	2.61e+41	3.20e+40
116.04	2.73e+41	3.51e+40
128.78	1.95e+41	2.29e+40
129.78	1.90e+41	2.12e+40
133.65	1.80e+41	2.12e+40
141.47	1.61e+41	2.29e+40
148.35	1.47e+41	2.88e+40
150.27	1.40e+41	2.36e+40
156.19	1.23e+41	1.67e+40
167.86	9.77e+40	1.32e+40

SN 2006D
t_min: 52
t_max: 250
11.33	8.43e+42	1.06e+42
11.91	9.18e+42	1.16e+42
12.36	9.67e+42	1.21e+42
13.01	1.03e+43	1.29e+42
13.01	1.03e+43	1.29e+42
13.02	1.03e+43	1.30e+42
13.37	1.05e+43	1.33e+42
13.39	1.05e+43	1.35e+42
14.26	1.10e+43	1.39e+42
15.39	1.10e+43	1.39e+42
16.37	1.11e+43	1.34e+42
16.93	1.10e+43	1.34e+42
16.93	1.10e+43	1.34e+42
16.94	1.10e+43	1.33e+42
17.54	1.08e+43	1.30e+42
18.37	1.06e+43	1.25e+42
18.43	1.06e+43	1.27e+42
18.55	1.05e+43	1.28e+42
19.51	1.02e+43	1.21e+42
20.29	1.00e+43	1.17e+42
20.52	9.76e+42	1.15e+42
21.30	9.44e+42	1.07e+42
22.30	8.81e+42	9.89e+41
22.43	8.74e+42	9.77e+41
23.30	8.20e+42	9.07e+41
23.41	8.10e+42	9.15e+41
23.95	7.66e+42	8.68e+41
23.95	7.66e+42	8.67e+41
23.95	7.66e+42	8.67e+41
23.96	7.64e+42	8.66e+41
24.34	7.48e+42	8.21e+41
24.93	7.05e+42	7.87e+41
24.93	7.05e+42	7.86e+41
24.93	7.05e+42	7.86e+41
24.94	7.05e+42	7.86e+41
25.32	6.92e+42	7.43e+41
25.41	6.85e+42	7.49e+41
25.94	6.46e+42	7.05e+41
25.95	6.46e+42	7.04e+41
25.95	6.46e+42	7.04e+41
25.95	6.45e+42	7.03e+41
26.41	6.23e+42	6.63e+41
27.35	5.80e+42	5.96e+41
27.40	5.77e+42	6.09e+41
27.97	5.41e+42	5.70e+41
27.98	5.41e+42	5.70e+41
27.98	5.41e+42	5.70e+41
27.98	5.41e+42	5.69e+41
28.39	5.23e+42	5.46e+41
29.52	4.77e+42	4.86e+41
30.50	4.44e+42	4.40e+41
31.28	4.22e+42	4.18e+41
31.41	4.19e+42	4.11e+41
32.31	3.96e+42	3.77e+41
33.22	3.74e+42	3.35e+41
33.50	3.65e+42	3.64e+41
34.33	3.56e+42	3.38e+41
34.37	3.55e+42	3.43e+41
34.53	3.52e+42	3.39e+41
35.98	3.27e+42	3.13e+41
36.36	3.22e+42	3.00e+41
36.47	3.22e+42	3.07e+41
36.93	3.16e+42	3.06e+41
37.98	3.02e+42	2.90e+41
38.35	3.01e+42	2.85e+41
38.38	3.01e+42	2.85e+41
38.41	3.00e+42	2.94e+41
38.93	2.94e+42	2.87e+41
39.39	2.88e+42	2.68e+41
40.98	2.70e+42	2.47e+41
41.24	2.66e+42	2.45e+41
42.36	2.54e+42	2.32e+41
43.23	2.43e+42	2.19e+41
45.33	2.15e+42	1.93e+41
45.92	2.08e+42	1.90e+41
45.92	2.08e+42	1.90e+41
45.93	2.07e+42	1.89e+41
45.93	2.07e+42	1.89e+41
46.37	2.03e+42	1.78e+41
47.47	1.89e+42	1.83e+41
47.94	1.85e+42	1.78e+41
47.95	1.85e+42	1.78e+41
47.95	1.84e+42	1.72e+41
47.95	1.84e+42	1.72e+41
48.36	1.80e+42	1.69e+41
48.37	1.80e+42	1.66e+41
49.34	1.72e+42	1.56e+41
49.49	1.71e+42	1.57e+41
50.31	1.64e+42	1.55e+41
51.35	1.57e+42	1.49e+41
53.98	1.38e+42	1.35e+41
53.98	1.38e+42	1.34e+41
54.32	1.35e+42	1.32e+41
55.34	1.29e+42	1.26e+41
55.92	1.27e+42	1.27e+41
55.92	1.27e+42	1.27e+41
55.93	1.26e+42	1.27e+41
55.93	1.26e+42	1.27e+41
56.35	1.25e+42	1.22e+41
56.93	1.23e+42	1.28e+41
56.94	1.23e+42	1.28e+41
57.33	1.21e+42	1.27e+41
58.31	1.16e+42	1.24e+41
58.91	1.13e+42	1.21e+41
58.91	1.13e+42	1.21e+41
58.92	1.13e+42	1.20e+41
58.92	1.13e+42	1.21e+41
59.31	1.10e+42	1.15e+41
59.91	1.07e+42	1.14e+41
59.92	1.07e+42	1.14e+41
59.92	1.07e+42	1.15e+41
59.92	1.07e+42	1.19e+41
60.29	1.06e+42	1.17e+41
60.36	1.06e+42	1.14e+41
62.31	9.84e+41	1.05e+41
63.29	9.51e+41	1.02e+41
63.38	9.52e+41	9.99e+40
64.35	9.23e+41	9.70e+40
65.30	8.90e+41	9.34e+40
66.90	8.47e+41	9.32e+40
67.28	8.38e+41	9.23e+40
67.30	8.39e+41	9.95e+40
67.87	8.27e+41	9.75e+40
69.25	7.91e+41	9.19e+40
72.92	6.89e+41	8.66e+40
73.29	6.91e+41	8.19e+40
73.46	6.91e+41	9.05e+40
74.90	6.52e+41	8.63e+40
74.90	6.52e+41	7.98e+40
75.24	6.48e+41	7.35e+40
77.33	6.01e+41	8.13e+40
77.36	6.08e+41	7.94e+40
77.37	6.08e+41	7.88e+40
78.31	5.89e+41	6.16e+40
79.30	5.73e+41	5.99e+40
81.40	5.48e+41	5.66e+40
84.27	4.99e+41	5.76e+40
86.84	4.63e+41	5.42e+40
86.84	4.63e+41	5.42e+40
88.34	4.43e+41	4.97e+40
88.81	4.32e+41	5.24e+40
88.82	4.31e+41	5.24e+40
91.23	4.08e+41	4.68e+40
93.84	3.79e+41	4.48e+40
95.24	3.66e+41	4.20e+40
100.17	3.28e+41	3.91e+40
102.78	3.02e+41	3.65e+40
102.79	3.02e+41	3.87e+40
103.36	3.09e+41	4.68e+40
105.18	2.96e+41	3.40e+40
106.33	2.92e+41	4.49e+40
110.19	2.65e+41	3.63e+40
112.33	2.53e+41	4.05e+40
117.79	2.22e+41	2.61e+40
117.79	2.22e+41	2.36e+40
118.12	2.23e+41	2.25e+40
118.79	2.19e+41	2.37e+40
118.80	2.19e+41	2.37e+40
119.73	2.14e+41	2.28e+40
119.73	2.14e+41	2.28e+40
121.12	2.11e+41	2.13e+40
121.71	2.10e+41	2.33e+40
121.71	2.10e+41	2.33e+40
122.19	2.05e+41	2.09e+40
130.15	1.75e+41	1.93e+40

SN 2006hb
t_min: 52
t_max: 250
20.30	7.03e+42	7.21e+41
21.28	6.46e+42	6.51e+41
22.19	5.95e+42	5.94e+41
22.20	5.93e+42	5.91e+41
24.25	4.99e+42	4.84e+41
24.26	4.99e+42	4.84e+41
26.15	4.33e+42	4.13e+41
27.17	4.05e+42	4.03e+41
28.04	3.84e+42	3.81e+41
28.05	3.78e+42	3.71e+41
30.14	3.37e+42	3.26e+41
31.12	3.19e+42	3.00e+41
33.10	2.97e+42	2.80e+41
34.03	2.85e+42	2.55e+41
34.04	2.85e+42	2.54e+41
37.99	2.31e+42	2.04e+41
39.99	2.05e+42	1.85e+41
40.00	2.06e+42	1.88e+41
41.93	1.77e+42	1.74e+41
50.80	1.12e+42	1.11e+41
52.72	1.07e+42	1.06e+41
53.69	1.01e+42	1.01e+41
53.70	1.01e+42	1.02e+41
54.69	9.56e+41	9.73e+40
55.62	9.24e+41	9.45e+40
61.60	7.48e+41	7.52e+40
69.45	5.91e+41	5.79e+40
69.46	5.98e+41	5.97e+40
75.37	5.00e+41	4.95e+40
75.38	5.00e+41	4.94e+40
80.29	4.39e+41	4.17e+40
88.11	3.53e+41	3.78e+40
96.93	2.84e+41	2.91e+40
102.92	2.46e+41	2.65e+40
107.76	2.23e+41	2.40e+40
110.70	2.08e+41	2.64e+40
115.69	1.93e+41	3.00e+40
119.60	1.78e+41	2.09e+40
130.37	1.40e+41	1.67e+40
132.34	1.33e+41	1.60e+40
136.24	1.22e+41	1.48e+40
142.21	1.16e+41	1.76e+40
144.13	1.11e+41	1.98e+40
147.11	1.07e+41	1.58e+40
153.94	9.09e+40	1.15e+40

SN 2006is
t_min: 80
t_max: 250
25.49	1.23e+43	1.50e+42
29.40	1.07e+43	1.22e+42
30.34	1.01e+43	1.18e+42
32.31	8.97e+42	1.03e+42
33.30	8.46e+42	9.70e+41
34.27	7.92e+42	8.94e+41
37.16	6.48e+42	7.05e+41
41.06	5.03e+42	5.18e+41
42.97	4.63e+42	4.70e+41
43.97	4.46e+42	4.48e+41
45.87	4.22e+42	4.20e+41
51.74	3.66e+42	3.47e+41
52.72	3.59e+42	3.25e+41
52.73	3.59e+42	3.26e+41
53.62	3.52e+42	3.16e+41
53.63	3.52e+42	3.13e+41
54.64	3.44e+42	3.02e+41
57.49	3.11e+42	2.86e+41
63.38	2.48e+42	2.48e+41
63.41	2.47e+42	2.46e+41
67.26	2.00e+42	1.86e+41
71.12	1.75e+42	1.65e+41
75.05	1.53e+42	1.49e+41
79.89	1.32e+42	1.27e+41
85.63	1.14e+42	1.21e+41
94.53	8.87e+41	1.01e+41
98.31	8.36e+41	8.38e+40
101.19	7.65e+41	7.64e+40
106.08	6.88e+41	7.09e+40
109.96	5.98e+41	6.26e+40
112.89	6.06e+41	6.76e+40
115.75	5.53e+41	8.56e+40
119.67	5.10e+41	5.97e+40
121.67	4.96e+41	5.43e+40
131.36	3.99e+41	4.46e+40
134.25	3.77e+41	4.14e+40
136.21	3.51e+41	3.87e+40
138.12	3.52e+41	4.04e+40

SN 2006kf
t_min: 50
t_max: 250
11.82	8.78e+42	1.12e+42
12.80	9.41e+42	1.21e+42
12.81	9.41e+42	1.21e+42
13.75	1.00e+43	1.27e+42
14.69	1.02e+43	1.29e+42
14.70	1.02e+43	1.29e+42
14.72	1.02e+43	1.29e+42
16.63	9.98e+42	1.24e+42
16.64	9.95e+42	1.24e+42
17.62	9.82e+42	1.21e+42
18.55	9.21e+42	1.13e+42
18.56	9.25e+42	1.14e+42
20.56	8.04e+42	9.52e+41
20.58	8.05e+42	9.52e+41
22.52	7.06e+42	8.02e+41
22.53	7.05e+42	7.98e+41
23.54	6.61e+42	7.28e+41
24.50	6.01e+42	6.55e+41
24.51	6.00e+42	6.54e+41
27.44	4.62e+42	4.78e+41
28.38	4.30e+42	4.44e+41
28.39	4.31e+42	4.43e+41
31.30	3.59e+42	3.42e+41
32.28	3.44e+42	3.28e+41
32.29	3.48e+42	3.38e+41
35.20	3.04e+42	2.85e+41
40.12	2.36e+42	2.27e+41
41.16	2.23e+42	2.05e+41
41.17	2.24e+42	2.04e+41
43.06	1.95e+42	1.87e+41
44.04	1.84e+42	1.81e+41
45.03	1.75e+42	1.82e+41
45.04	1.75e+42	1.85e+41
48.93	1.42e+42	1.54e+41
48.94	1.38e+42	1.47e+41
49.89	1.32e+42	1.43e+41
52.80	1.17e+42	1.28e+41
52.82	1.17e+42	1.25e+41
54.81	1.08e+42	1.11e+41
57.70	9.72e+41	1.02e+41
57.71	9.60e+41	1.04e+41
58.65	9.28e+41	9.66e+40
61.61	8.26e+41	8.58e+40
65.54	7.38e+41	8.12e+40
70.38	6.17e+41	7.35e+40
74.28	5.47e+41	7.50e+40
76.26	5.19e+41	7.69e+40
85.10	4.02e+41	5.99e+40
92.88	3.31e+41	4.19e+40
96.84	3.04e+41	4.88e+40
97.77	2.98e+41	5.30e+40
97.78	2.88e+41	5.18e+40

SN 2007N
t_min: 50
t_max: 250
12.89	1.83e+42	1.61e+41
13.85	1.89e+42	1.74e+41
13.86	1.89e+42	1.73e+41
14.92	1.94e+42	1.75e+41
15.91	1.94e+42	1.73e+41
16.85	1.93e+42	1.60e+41
17.82	1.82e+42	1.49e+41
17.83	1.82e+42	1.49e+41
17.85	1.81e+42	1.50e+41
18.78	1.74e+42	1.50e+41
18.79	1.71e+42	1.45e+41
20.77	1.53e+42	1.30e+41
20.83	1.52e+42	1.32e+41
20.84	1.52e+42	1.33e+41
21.78	1.42e+42	1.26e+41
21.79	1.41e+42	1.27e+41
22.74	1.30e+42	1.17e+41
24.69	1.12e+42	1.02e+41
24.70	1.12e+42	1.02e+41
29.71	7.31e+41	7.22e+40
32.61	5.73e+41	5.84e+40
36.49	4.52e+41	5.15e+40
39.50	3.79e+41	4.23e+40
39.51	3.85e+41	4.26e+40
42.46	3.29e+41	3.51e+40
43.42	3.20e+41	3.16e+40
45.33	2.91e+41	2.91e+40
45.34	2.96e+41	2.98e+40
47.36	2.65e+41	2.65e+40
47.46	2.63e+41	2.87e+40
47.47	2.63e+41	2.88e+40
49.35	2.41e+41	2.73e+40
49.40	2.41e+41	2.82e+40
50.26	2.39e+41	2.95e+40
53.22	2.14e+41	2.63e+40
53.23	2.18e+41	2.67e+40
58.16	1.79e+41	2.01e+40
63.13	1.51e+41	1.74e+40
68.98	1.29e+41	1.58e+40
68.99	1.25e+41	1.60e+40
70.03	1.21e+41	1.36e+40
73.93	1.10e+41	1.31e+40
78.86	9.30e+40	1.55e+40
87.70	7.79e+40	1.15e+40
88.80	7.92e+40	1.29e+40
91.73	7.16e+40	8.73e+39
95.53	6.53e+40	7.77e+39
101.46	5.45e+40	7.11e+39

SN 2007af
t_min: 55
t_max: 250
4.87	2.25e+42	1.93e+41
4.89	2.25e+42	1.93e+41
5.24	2.33e+42	2.01e+41
5.47	2.40e+42	1.91e+41
7.30	4.10e+42	3.61e+41
7.96	4.97e+42	4.47e+41
8.03	5.02e+42	4.45e+41
8.03	5.03e+42	4.65e+41
8.06	5.04e+42	4.67e+41
8.06	5.05e+42	4.49e+41
8.10	5.06e+42	4.51e+41
8.27	5.12e+42	3.96e+41
9.28	6.07e+42	4.75e+41
10.31	7.03e+42	5.85e+41
10.96	7.68e+42	6.56e+41
11.33	8.04e+42	6.94e+41
11.97	8.71e+42	7.60e+41
12.30	9.04e+42	7.81e+41
12.47	9.18e+42	8.09e+41
12.66	9.32e+42	8.38e+41
12.66	9.32e+42	8.36e+41
12.66	9.33e+42	8.37e+41
12.67	9.33e+42	7.70e+41
12.87	9.44e+42	7.93e+41
12.88	9.43e+42	7.91e+41
12.88	9.44e+42	7.91e+41
13.30	9.59e+42	7.97e+41
13.60	9.68e+42	8.20e+41
13.60	9.68e+42	8.20e+41
13.63	9.75e+42	8.52e+41
13.63	9.75e+42	8.53e+41
13.67	9.84e+42	8.97e+41
13.67	9.84e+42	8.81e+41
13.84	9.88e+42	8.71e+41
13.85	9.88e+42	8.68e+41
13.85	9.88e+42	8.70e+41
14.31	9.91e+42	8.35e+41
14.43	9.91e+42	8.34e+41
14.53	9.91e+42	8.36e+41
14.53	9.91e+42	8.36e+41
14.54	9.91e+42	8.36e+41
14.54	9.91e+42	8.33e+41
14.85	1.00e+43	8.82e+41
15.30	1.02e+43	9.35e+41
15.34	1.02e+43	9.53e+41
15.34	1.02e+43	9.53e+41
15.37	1.02e+43	9.57e+41
15.37	1.02e+43	9.57e+41
15.40	1.02e+43	9.56e+41
16.01	1.02e+43	9.31e+41
16.01	1.02e+43	9.31e+41
16.04	1.01e+43	9.07e+41
16.04	1.01e+43	9.06e+41
16.07	1.00e+43	8.61e+41
16.08	1.00e+43	8.59e+41
16.91	1.00e+43	8.66e+41
17.01	1.01e+43	8.67e+41
17.33	1.01e+43	8.61e+41
17.51	1.00e+43	8.67e+41
17.62	1.00e+43	8.81e+41
17.68	9.98e+42	8.80e+41
17.75	9.96e+42	8.80e+41
17.82	9.95e+42	8.79e+41
17.88	9.93e+42	8.79e+41
17.95	9.91e+42	8.78e+41
17.97	9.90e+42	8.78e+41
18.29	9.81e+42	8.75e+41
18.35	9.80e+42	8.56e+41
18.35	9.80e+42	8.58e+41
18.41	9.92e+42	9.22e+41
18.42	9.92e+42	9.26e+41
18.48	9.85e+42	8.96e+41
18.48	9.85e+42	8.92e+41
18.48	9.84e+42	8.91e+41
18.55	9.73e+42	8.41e+41
18.55	9.73e+42	8.42e+41
18.61	9.73e+42	8.51e+41
18.61	9.73e+42	8.55e+41
18.62	9.73e+42	8.54e+41
18.68	9.65e+42	8.27e+41
18.68	9.66e+42	8.30e+41
18.75	9.78e+42	8.93e+41
18.75	9.77e+42	9.03e+41
18.81	9.61e+42	8.26e+41
18.82	9.61e+42	8.29e+41
18.88	9.72e+42	8.87e+41
18.88	9.72e+42	8.87e+41
18.93	9.70e+42	8.85e+41
19.55	9.49e+42	8.76e+41
19.55	9.49e+42	8.76e+41
19.55	9.49e+42	8.77e+41
19.88	9.38e+42	8.63e+41
20.44	9.13e+42	8.17e+41
20.55	9.09e+42	8.12e+41
20.55	9.09e+42	8.12e+41
20.56	9.09e+42	8.12e+41
21.26	8.79e+42	7.75e+41
21.56	8.60e+42	7.65e+41
21.56	8.60e+42	7.65e+41
21.56	8.60e+42	7.66e+41
21.98	8.36e+42	7.43e+41
22.32	8.22e+42	7.22e+41
22.56	8.10e+42	7.10e+41
22.56	8.10e+42	7.10e+41
22.57	8.10e+42	7.10e+41
23.27	7.75e+42	6.74e+41
23.56	7.61e+42	6.63e+41
23.57	7.60e+42	6.47e+41
23.59	7.58e+42	6.84e+41
23.59	7.58e+42	6.84e+41
23.63	7.54e+42	6.73e+41
24.03	7.22e+42	5.77e+41
24.04	7.21e+42	5.77e+41
24.06	7.24e+42	5.98e+41
24.07	7.24e+42	5.99e+41
24.10	7.28e+42	6.32e+41
24.10	7.28e+42	6.20e+41
24.30	7.18e+42	6.62e+41
24.45	7.11e+42	6.57e+41
25.27	6.63e+42	5.91e+41
25.36	6.58e+42	5.86e+41
25.37	6.58e+42	5.86e+41
25.37	6.58e+42	5.86e+41
26.23	6.12e+42	5.28e+41
26.23	6.12e+42	5.28e+41
26.24	6.12e+42	5.28e+41
26.26	6.11e+42	5.26e+41
26.44	6.02e+42	5.16e+41
27.45	5.51e+42	4.64e+41
27.45	5.51e+42	4.64e+41
27.47	5.52e+42	4.78e+41
27.48	5.52e+42	4.78e+41
27.51	5.53e+42	5.02e+41
27.51	5.54e+42	4.65e+41
27.81	5.40e+42	4.69e+41
28.31	5.26e+42	4.37e+41
28.38	5.27e+42	4.43e+41
28.38	5.27e+42	4.43e+41
28.38	5.27e+42	4.43e+41
28.42	5.27e+42	4.42e+41
29.18	4.92e+42	4.08e+41
29.18	4.92e+42	4.08e+41
29.25	4.87e+42	3.91e+41
29.25	4.87e+42	3.90e+41
29.25	4.87e+42	3.90e+41
29.25	4.87e+42	3.89e+41
29.32	4.92e+42	4.50e+41
29.32	4.92e+42	4.51e+41
30.25	4.57e+42	4.32e+41
30.26	4.57e+42	4.32e+41
30.28	4.52e+42	4.14e+41
30.28	4.52e+42	4.13e+41
30.32	4.46e+42	3.78e+41
30.33	4.45e+42	3.75e+41
30.79	4.28e+42	3.54e+41
31.26	4.15e+42	3.38e+41
31.26	4.15e+42	3.31e+41
31.28	4.15e+42	3.34e+41
31.29	4.15e+42	3.34e+41
31.32	4.15e+42	3.41e+41
31.33	4.15e+42	3.36e+41
31.43	4.12e+42	3.33e+41
31.88	3.96e+42	3.20e+41
32.29	3.84e+42	3.06e+41
32.40	3.81e+42	3.05e+41
32.40	3.81e+42	3.05e+41
32.42	3.83e+42	3.23e+41
32.43	3.83e+42	3.24e+41
32.46	3.87e+42	3.57e+41
32.46	3.87e+42	3.59e+41
32.86	3.77e+42	3.45e+41
33.26	3.72e+42	3.31e+41
33.39	3.68e+42	3.31e+41
33.50	3.66e+42	3.34e+41
34.20	3.53e+42	3.15e+41
34.27	3.52e+42	3.13e+41
34.27	3.52e+42	3.13e+41
34.27	3.52e+42	3.13e+41
35.41	3.26e+42	3.07e+41
35.42	3.26e+42	3.07e+41
35.44	3.25e+42	3.07e+41
35.44	3.25e+42	3.07e+41
35.48	3.25e+42	3.07e+41
35.48	3.25e+42	3.07e+41
36.02	3.17e+42	2.96e+41
36.02	3.17e+42	2.96e+41
36.03	3.17e+42	2.96e+41
36.24	3.14e+42	2.92e+41
37.28	3.01e+42	2.73e+41
38.75	2.85e+42	2.55e+41
38.82	2.84e+42	2.54e+41
38.82	2.84e+42	2.54e+41
38.82	2.84e+42	2.54e+41
38.82	2.84e+42	2.54e+41
38.89	2.83e+42	2.53e+41
39.04	2.82e+42	2.52e+41
39.11	2.81e+42	2.51e+41
39.27	2.80e+42	2.49e+41
39.27	2.80e+42	2.49e+41
39.27	2.80e+42	2.48e+41
39.51	2.77e+42	2.48e+41
39.83	2.74e+42	2.43e+41
40.28	2.72e+42	2.37e+41
40.77	2.68e+42	2.35e+41
41.39	2.65e+42	2.38e+41
41.94	2.58e+42	2.27e+41
42.22	2.57e+42	2.23e+41
43.06	2.49e+42	2.18e+41
43.11	2.49e+42	2.17e+41
43.11	2.49e+42	2.17e+41
43.12	2.48e+42	2.17e+41
43.84	2.42e+42	2.11e+41
44.36	2.39e+42	2.08e+41
45.13	2.32e+42	2.01e+41
45.32	2.30e+42	1.98e+41
45.43	2.29e+42	1.98e+41
45.43	2.29e+42	1.98e+41
45.80	2.26e+42	1.95e+41
47.33	2.14e+42	1.83e+41
47.45	2.13e+42	1.84e+41
47.45	2.13e+42	1.84e+41
47.45	2.13e+42	1.84e+41
48.22	2.06e+42	1.77e+41
48.93	1.97e+42	1.73e+41
49.46	1.91e+42	1.68e+41
49.53	1.91e+42	1.68e+41
49.53	1.91e+42	1.68e+41
49.53	1.91e+42	1.68e+41
49.60	1.90e+42	1.67e+41
49.88	1.87e+42	1.65e+41
49.88	1.87e+42	1.65e+41
49.88	1.87e+42	1.65e+41
50.25	1.84e+42	1.61e+41
50.39	1.83e+42	1.53e+41
50.84	1.78e+42	1.51e+41
50.84	1.78e+42	1.51e+41
50.85	1.78e+42	1.51e+41
51.26	1.74e+42	1.48e+41
51.74	1.69e+42	1.48e+41
51.77	1.69e+42	1.48e+41
51.77	1.69e+42	1.48e+41
51.92	1.68e+42	1.47e+41
51.92	1.68e+42	1.47e+41
51.93	1.68e+42	1.47e+41
54.27	1.49e+42	1.28e+41
54.38	1.48e+42	1.28e+41
54.80	1.45e+42	1.28e+41
54.80	1.45e+42	1.28e+41
54.90	1.44e+42	1.27e+41
55.84	1.37e+42	1.22e+41
56.23	1.35e+42	1.18e+41
56.57	1.33e+42	1.19e+41
56.73	1.32e+42	1.18e+41
56.73	1.32e+42	1.18e+41
56.83	1.31e+42	1.17e+41
57.37	1.28e+42	1.13e+41
58.31	1.24e+42	1.11e+41
58.31	1.24e+42	1.11e+41
58.94	1.21e+42	1.09e+41
59.76	1.17e+42	1.04e+41
60.21	1.16e+42	1.03e+41
60.26	1.16e+42	1.04e+41
60.29	1.16e+42	1.04e+41
60.29	1.16e+42	1.04e+41
60.36	1.16e+42	1.04e+41
61.25	1.12e+42	9.88e+40
62.82	1.06e+42	9.56e+40
62.82	1.06e+42	9.56e+40
66.25	9.50e+41	8.47e+40
66.50	9.43e+41	8.42e+40
66.50	9.43e+41	8.41e+40
67.27	9.20e+41	8.24e+40
68.37	8.90e+41	8.11e+40
68.61	8.80e+41	8.27e+40
68.67	8.78e+41	8.25e+40
68.68	8.78e+41	8.25e+40
68.68	8.78e+41	8.26e+40
68.90	8.70e+41	8.19e+40
69.30	8.61e+41	7.74e+40
70.80	8.23e+41	7.47e+40
71.22	8.12e+41	7.31e+40
71.38	8.08e+41	7.31e+40
73.30	7.65e+41	6.93e+40
74.27	7.42e+41	6.68e+40
74.35	7.41e+41	6.71e+40
74.46	7.37e+41	6.86e+40
74.47	7.37e+41	6.84e+40
74.50	7.36e+41	6.90e+40
74.89	7.25e+41	6.81e+40
76.18	6.99e+41	6.50e+40
76.86	6.86e+41	6.40e+40
77.35	6.80e+41	6.27e+40
80.93	6.15e+41	5.82e+40
80.94	6.15e+41	5.82e+40
81.18	6.10e+41	5.86e+40
81.86	5.98e+41	5.75e+40
82.19	5.94e+41	5.56e+40
82.34	5.94e+41	5.61e+40
83.96	5.63e+41	5.46e+40
86.77	5.19e+41	5.10e+40
87.18	5.18e+41	5.07e+40
87.34	5.18e+41	4.99e+40
87.42	5.17e+41	5.08e+40
87.42	5.17e+41	4.97e+40
89.16	4.90e+41	4.68e+40
90.17	4.77e+41	4.70e+40
94.32	4.29e+41	4.28e+40
94.32	4.29e+41	4.28e+40
96.32	4.08e+41	4.10e+40
98.19	3.89e+41	3.95e+40
98.77	3.84e+41	3.99e+40
99.18	3.83e+41	3.85e+40
100.19	3.76e+41	4.26e+40
101.25	3.68e+41	4.22e+40
101.25	3.68e+41	4.22e+40
101.26	3.68e+41	4.20e+40
101.77	3.61e+41	4.34e+40
102.82	3.48e+41	4.21e+40
107.28	3.30e+41	3.59e+40
107.79	3.18e+41	3.88e+40
108.77	3.09e+41	3.94e+40
109.74	3.05e+41	3.90e+40
110.28	3.02e+41	3.52e+40
111.28	3.03e+41	3.81e+40
111.59	3.00e+41	4.10e+40
114.73	2.71e+41	3.69e+40
115.43	2.69e+41	3.65e+40
115.44	2.69e+41	3.65e+40

SN 2007as
t_min: 55
t_max: 250
17.65	1.21e+43	1.43e+42
18.65	1.19e+43	1.39e+42
19.52	1.15e+43	1.33e+42
19.53	1.15e+43	1.33e+42
21.50	1.08e+43	1.21e+42
26.49	7.68e+42	8.27e+41
29.31	6.03e+42	6.44e+41
29.32	6.03e+42	6.47e+41
30.29	5.59e+42	5.96e+41
33.25	4.58e+42	4.58e+41
39.30	3.72e+42	3.44e+41
43.06	3.37e+42	3.19e+41
44.00	3.24e+42	3.06e+41
44.01	3.25e+42	3.05e+41
48.91	2.35e+42	2.35e+41
53.90	1.80e+42	1.81e+41
54.82	1.74e+42	1.78e+41
54.83	1.72e+42	1.73e+41
59.66	1.44e+42	1.42e+41
59.67	1.44e+42	1.42e+41
59.71	1.43e+42	1.51e+41
62.72	1.29e+42	1.36e+41
64.64	1.20e+42	1.22e+41
65.73	1.18e+42	1.21e+41
65.74	1.17e+42	1.21e+41
66.63	1.15e+42	1.26e+41
71.46	9.90e+41	1.13e+41
73.38	9.39e+41	1.08e+41
73.39	9.14e+41	1.06e+41
74.43	8.90e+41	9.98e+40
78.40	8.00e+41	9.40e+40
79.34	7.88e+41	9.39e+40
79.35	7.83e+41	9.22e+40
80.33	7.70e+41	9.08e+40
90.20	6.09e+41	7.17e+40
90.21	6.00e+41	7.01e+40
94.04	5.50e+41	6.30e+40

SN 2007hj
t_min: 55
t_max: 250
14.86	7.43e+42	8.45e+41
15.81	7.46e+42	8.33e+41
16.88	7.34e+42	8.03e+41
16.89	7.35e+42	8.06e+41
17.70	7.20e+42	7.62e+41
20.70	6.07e+42	5.96e+41
21.70	5.54e+42	5.36e+41
21.71	5.53e+42	5.34e+41
23.63	4.70e+42	4.42e+41
24.69	4.26e+42	3.93e+41
24.70	4.25e+42	3.94e+41
25.58	3.95e+42	3.60e+41
28.53	3.27e+42	2.83e+41
28.62	3.26e+42	2.81e+41
28.63	3.27e+42	2.82e+41
29.44	3.22e+42	2.72e+41
29.49	3.22e+42	2.73e+41
30.52	3.05e+42	2.64e+41
30.54	3.05e+42	2.67e+41
30.55	3.04e+42	2.66e+41
31.50	2.95e+42	2.56e+41
31.51	2.95e+42	2.57e+41
33.49	2.70e+42	2.50e+41
34.45	2.61e+42	2.42e+41
35.44	2.48e+42	2.32e+41
35.45	2.48e+42	2.33e+41
41.27	1.55e+42	1.48e+41
42.25	1.45e+42	1.34e+41
43.33	1.36e+42	1.28e+41
43.34	1.38e+42	1.32e+41
44.35	1.30e+42	1.26e+41
45.29	1.24e+42	1.21e+41
45.30	1.24e+42	1.21e+41
46.27	1.19e+42	1.17e+41
47.26	1.13e+42	1.09e+41
47.27	1.15e+42	1.09e+41
48.24	1.09e+42	1.05e+41
49.21	1.04e+42	9.95e+40
50.19	9.87e+41	9.47e+40
50.20	9.93e+41	9.56e+40
51.19	9.57e+41	9.25e+40
52.12	9.29e+41	9.13e+40
52.13	9.32e+41	9.19e+40
53.17	8.93e+41	8.88e+40
53.18	8.88e+41	8.87e+40
54.16	8.46e+41	8.53e+40
54.17	8.77e+41	9.08e+40
58.04	7.58e+41	7.76e+40
59.00	7.28e+41	7.56e+40
59.01	7.28e+41	7.53e+40
60.05	7.01e+41	7.46e+40
60.95	6.85e+41	7.46e+40
61.99	6.65e+41	7.68e+40
62.00	6.73e+41	7.56e+40
64.94	6.08e+41	6.80e+40
64.95	6.09e+41	6.77e+40
65.91	5.93e+41	6.77e+40
67.88	5.54e+41	6.30e+40
67.89	5.57e+41	6.33e+40
72.82	4.68e+41	4.81e+40
77.69	4.10e+41	4.34e+40
77.70	4.12e+41	4.33e+40
81.67	3.68e+41	4.02e+40
81.68	3.70e+41	3.98e+40
82.66	3.60e+41	3.86e+40
86.58	3.12e+41	3.48e+40
90.58	2.91e+41	3.96e+40
90.59	2.94e+41	3.98e+40
91.56	2.91e+41	3.96e+40
93.49	2.80e+41	3.99e+40
93.53	2.80e+41	3.89e+40
93.54	2.78e+41	3.93e+40
105.31	2.24e+41	2.53e+40

SN 2007le
t_min: 56
t_max: 250
12.94	1.09e+43	1.40e+42
13.94	1.19e+43	1.54e+42
13.95	1.19e+43	1.54e+42
14.91	1.27e+43	1.63e+42
15.91	1.34e+43	1.70e+42
16.96	1.36e+43	1.73e+42
16.97	1.36e+43	1.73e+42
18.80	1.39e+43	1.75e+42
19.92	1.39e+43	1.76e+42
19.93	1.39e+43	1.76e+42
20.87	1.40e+43	1.72e+42
22.90	1.32e+43	1.59e+42
22.91	1.32e+43	1.58e+42
23.82	1.29e+43	1.52e+42
27.85	1.05e+43	1.19e+42
28.93	9.68e+42	1.10e+42
29.79	9.08e+42	1.03e+42
30.84	8.35e+42	9.35e+41
30.85	8.36e+42	9.36e+41
31.79	7.78e+42	8.58e+41
33.79	6.69e+42	7.02e+41
35.76	5.95e+42	6.14e+41
35.77	5.94e+42	6.14e+41
37.80	5.35e+42	5.32e+41
41.69	4.63e+42	4.27e+41
46.67	4.07e+42	3.61e+41
46.77	4.06e+42	3.65e+41
46.78	4.05e+42	3.63e+41
48.67	3.77e+42	3.23e+41
50.64	3.50e+42	3.08e+41
54.64	2.91e+42	2.58e+41
54.65	2.89e+42	2.56e+41
55.59	2.73e+42	2.38e+41
59.64	2.27e+42	2.00e+41
59.65	2.27e+42	2.02e+41
60.58	2.18e+42	1.95e+41
63.63	1.96e+42	1.77e+41
64.52	1.90e+42	1.75e+41
64.53	1.90e+42	1.73e+41
65.54	1.84e+42	1.68e+41
68.53	1.68e+42	1.58e+41
68.54	1.67e+42	1.56e+41
69.51	1.62e+42	1.51e+41
74.46	1.41e+42	1.35e+41
74.47	1.40e+42	1.35e+41
75.45	1.36e+42	1.32e+41
76.46	1.32e+42	1.31e+41
77.44	1.27e+42	1.20e+41
83.40	1.10e+42	1.09e+41
83.41	1.10e+42	1.09e+41
86.38	1.02e+42	1.02e+41
87.38	9.93e+41	1.00e+41
87.39	9.93e+41	9.98e+40
89.37	9.38e+41	9.49e+40
89.38	9.42e+41	9.55e+40
90.37	9.18e+41	9.09e+40

SN 2007on
t_min: 45
t_max: 250
7.78	2.00e+42	2.21e+41
7.78	2.01e+42	2.24e+41
7.79	2.01e+42	2.30e+41
7.79	2.01e+42	2.28e+41
8.28	2.36e+42	2.11e+41
9.12	2.93e+42	2.93e+41
9.12	2.94e+42	2.92e+41
9.12	2.94e+42	2.92e+41
9.12	2.94e+42	2.93e+41
9.13	2.94e+42	2.93e+41
9.13	2.94e+42	2.93e+41
9.22	3.00e+42	2.97e+41
10.31	3.78e+42	3.36e+41
11.36	4.34e+42	4.26e+41
11.36	4.34e+42	4.26e+41
11.37	4.34e+42	4.26e+41
11.37	4.34e+42	4.26e+41
11.37	4.35e+42	4.26e+41
11.38	4.35e+42	4.26e+41
12.24	4.73e+42	4.52e+41
13.54	5.27e+42	4.91e+41
13.55	5.27e+42	4.91e+41
13.55	5.28e+42	4.92e+41
13.64	5.31e+42	4.92e+41
13.65	5.32e+42	4.92e+41
13.65	5.32e+42	4.92e+41
14.21	5.48e+42	4.57e+41
15.24	5.37e+42	4.49e+41
15.89	5.41e+42	4.85e+41
15.89	5.41e+42	4.85e+41
15.90	5.41e+42	4.85e+41
15.96	5.40e+42	4.85e+41
15.96	5.40e+42	4.85e+41
15.97	5.40e+42	4.85e+41
17.50	5.36e+42	4.73e+41
17.50	5.36e+42	4.73e+41
17.50	5.36e+42	4.73e+41
17.51	5.36e+42	4.73e+41
17.51	5.36e+42	4.73e+41
17.54	5.35e+42	4.72e+41
18.21	5.29e+42	4.05e+41
19.22	5.01e+42	3.68e+41
19.48	4.88e+42	4.03e+41
19.48	4.88e+42	4.03e+41
19.48	4.88e+42	4.03e+41
19.48	4.88e+42	4.11e+41
19.49	4.88e+42	4.11e+41
19.49	4.88e+42	4.12e+41
20.20	4.58e+42	3.47e+41
20.95	4.39e+42	3.74e+41
20.96	4.39e+42	3.74e+41
20.96	4.39e+42	3.74e+41
20.96	4.39e+42	3.73e+41
20.96	4.39e+42	3.73e+41
21.22	4.30e+42	3.64e+41
21.69	4.14e+42	3.48e+41
21.72	4.14e+42	3.47e+41
21.72	4.13e+42	3.46e+41
21.72	4.13e+42	3.39e+41
21.72	4.13e+42	3.39e+41
21.72	4.13e+42	3.39e+41
22.22	3.99e+42	2.86e+41
23.16	3.60e+42	2.63e+41
23.36	3.55e+42	2.93e+41
23.36	3.55e+42	2.93e+41
23.36	3.55e+42	2.93e+41
23.36	3.54e+42	2.93e+41
23.36	3.54e+42	2.93e+41
23.56	3.49e+42	2.89e+41
24.18	3.31e+42	2.46e+41
25.22	3.01e+42	2.19e+41
25.72	2.93e+42	2.40e+41
25.72	2.93e+42	2.40e+41
25.72	2.93e+42	2.40e+41
25.72	2.93e+42	2.40e+41
25.73	2.93e+42	2.40e+41
25.73	2.93e+42	2.40e+41
26.18	2.80e+42	2.06e+41
27.17	2.62e+42	1.94e+41
27.39	2.59e+42	2.12e+41
27.39	2.59e+42	2.12e+41
27.40	2.59e+42	2.13e+41
27.40	2.59e+42	2.13e+41
27.40	2.59e+42	2.13e+41
27.40	2.59e+42	2.13e+41
28.21	2.47e+42	2.00e+41
29.17	2.35e+42	1.88e+41
29.55	2.30e+42	1.87e+41
29.55	2.30e+42	1.87e+41
29.55	2.30e+42	1.87e+41
29.55	2.30e+42	1.87e+41
29.56	2.30e+42	1.87e+41
29.56	2.30e+42	1.87e+41
32.16	2.06e+42	1.54e+41
32.48	2.04e+42	1.66e+41
32.48	2.04e+42	1.66e+41
32.48	2.04e+42	1.66e+41
32.48	2.04e+42	1.66e+41
32.49	2.04e+42	1.66e+41
32.49	2.04e+42	1.66e+41
33.83	1.90e+42	1.55e+41
33.83	1.90e+42	1.55e+41
33.83	1.90e+42	1.55e+41
33.83	1.90e+42	1.55e+41
33.84	1.90e+42	1.55e+41
33.84	1.90e+42	1.55e+41
34.21	1.86e+42	1.52e+41
35.77	1.70e+42	1.40e+41
35.77	1.70e+42	1.40e+41
35.77	1.70e+42	1.40e+41
35.77	1.70e+42	1.40e+41
35.77	1.70e+42	1.40e+41
35.77	1.70e+42	1.40e+41
36.18	1.66e+42	1.33e+41
37.19	1.54e+42	1.15e+41
39.21	1.27e+42	1.03e+41
39.85	1.20e+42	9.86e+40
39.85	1.20e+42	9.85e+40
39.85	1.20e+42	9.86e+40
39.86	1.20e+42	9.86e+40
39.86	1.20e+42	9.85e+40
39.86	1.20e+42	9.85e+40
40.22	1.17e+42	8.61e+40
41.28	1.09e+42	7.98e+40
42.22	1.02e+42	7.97e+40
43.15	9.68e+41	8.47e+40
43.16	9.68e+41	8.46e+40
43.16	9.67e+41	8.47e+40
43.16	9.67e+41	8.46e+40
43.16	9.67e+41	8.46e+40
43.17	9.67e+41	8.46e+40
43.18	9.66e+41	8.43e+40
44.15	9.15e+41	7.29e+40
45.15	8.70e+41	6.61e+40
46.19	8.23e+41	6.31e+40
47.11	7.88e+41	6.76e+40
47.11	7.88e+41	6.76e+40
47.12	7.88e+41	6.76e+40
47.12	7.88e+41	6.76e+40
47.12	7.88e+41	6.76e+40
47.13	7.88e+41	6.76e+40
50.14	6.90e+41	5.43e+40
51.14	6.59e+41	5.82e+40
51.17	6.59e+41	5.83e+40
51.17	6.59e+41	5.83e+40
51.17	6.59e+41	5.83e+40
51.17	6.59e+41	5.83e+40
51.17	6.59e+41	5.83e+40
51.17	6.59e+41	5.83e+40
52.11	6.33e+41	5.02e+40
53.15	6.06e+41	4.77e+40
54.12	5.82e+41	4.65e+40
55.18	5.58e+41	4.50e+40
55.81	5.43e+41	4.92e+40
55.81	5.43e+41	4.92e+40
55.81	5.43e+41	4.92e+40
55.82	5.43e+41	4.92e+40
55.82	5.42e+41	4.92e+40
55.82	5.42e+41	4.92e+40
58.18	4.97e+41	4.50e+40
58.30	4.95e+41	4.54e+40
58.30	4.95e+41	4.53e+40
58.30	4.95e+41	4.54e+40
58.30	4.94e+41	4.54e+40
58.31	4.94e+41	4.54e+40
58.31	4.94e+41	4.54e+40
59.22	4.79e+41	3.89e+40
60.14	4.62e+41	3.79e+40
64.13	4.00e+41	3.30e+40
65.13	3.84e+41	3.09e+40
65.75	3.77e+41	3.58e+40
65.75	3.77e+41	3.58e+40
65.75	3.77e+41	3.56e+40
65.75	3.77e+41	3.56e+40
65.75	3.77e+41	3.56e+40
65.76	3.77e+41	3.56e+40
67.09	3.62e+41	3.03e+40
68.15	3.50e+41	2.93e+40
69.11	3.39e+41	2.82e+40
72.11	3.09e+41	2.55e+40
73.14	2.98e+41	2.48e+40
74.10	2.89e+41	2.43e+40
81.09	2.34e+41	1.95e+40
82.13	2.26e+41	1.91e+40
85.07	2.07e+41	1.75e+40
87.07	1.97e+41	1.63e+40
88.09	1.92e+41	1.58e+40
91.11	1.78e+41	1.44e+40
94.11	1.64e+41	1.41e+40
96.10	1.56e+41	1.35e+40
105.10	1.23e+41	1.01e+40

SN 2008bc
t_min: 65
t_max: 250
12.62	1.09e+43	1.38e+42
13.65	1.23e+43	1.57e+42
13.78	1.24e+43	1.62e+42
13.79	1.24e+43	1.62e+42
14.79	1.34e+43	1.74e+42
15.69	1.43e+43	1.87e+42
17.57	1.52e+43	2.00e+42
18.55	1.55e+43	1.99e+42
18.70	1.55e+43	2.00e+42
19.53	1.54e+43	1.96e+42
21.61	1.46e+43	1.81e+42
22.59	1.42e+43	1.74e+42
23.55	1.35e+43	1.66e+42
24.57	1.27e+43	1.55e+42
24.58	1.27e+43	1.55e+42
28.37	1.04e+43	1.22e+42
29.42	9.73e+42	1.12e+42
29.43	9.74e+42	1.12e+42
30.40	9.21e+42	1.04e+42
32.36	8.03e+42	8.75e+41
34.34	7.08e+42	7.43e+41
36.31	6.28e+42	6.34e+41
38.25	5.60e+42	5.43e+41
39.35	5.30e+42	5.06e+41
40.17	5.12e+42	4.87e+41
41.14	4.91e+42	4.62e+41
43.13	4.54e+42	4.18e+41
44.19	4.36e+42	4.03e+41
45.14	4.25e+42	3.92e+41
46.09	4.12e+42	3.73e+41
51.10	3.52e+42	3.21e+41
52.01	3.40e+42	3.01e+41
54.97	3.01e+42	2.70e+41
54.98	2.99e+42	2.68e+41
58.89	2.44e+42	2.25e+41
59.93	2.34e+42	2.18e+41
59.93	2.34e+42	2.19e+41
61.81	2.16e+42	2.02e+41
64.88	1.88e+42	1.79e+41
65.91	1.82e+42	2.01e+41
75.55	1.34e+42	1.53e+41
76.63	1.30e+42	1.50e+41
76.64	1.30e+42	1.50e+41
87.38	9.56e+41	1.04e+41
94.26	8.00e+41	9.17e+40
94.27	8.03e+41	9.10e+40
95.22	7.85e+41	8.78e+40
112.92	5.20e+41	6.67e+40
114.88	5.14e+41	6.24e+40

SN 2008fp
t_min: 60
t_max: 250
15.36	1.44e+43	1.95e+42
15.41	1.44e+43	1.96e+42
15.42	1.44e+43	1.96e+42
16.35	1.53e+43	2.09e+42
16.40	1.53e+43	2.10e+42
16.43	1.53e+43	2.10e+42
17.37	1.56e+43	2.12e+42
18.33	1.59e+43	2.14e+42
18.38	1.59e+43	2.14e+42
18.39	1.59e+43	2.14e+42
19.32	1.57e+43	2.07e+42
19.35	1.56e+43	2.06e+42
19.36	1.56e+43	2.06e+42
20.38	1.54e+43	2.01e+42
20.39	1.54e+43	2.01e+42
21.40	1.51e+43	1.96e+42
21.41	1.51e+43	1.96e+42
22.32	1.49e+43	1.89e+42
23.38	1.42e+43	1.77e+42
23.39	1.41e+43	1.77e+42
27.37	1.17e+43	1.40e+42
27.38	1.17e+43	1.40e+42
30.26	1.02e+43	1.17e+42
31.34	9.28e+42	1.05e+42
31.35	9.28e+42	1.05e+42
33.33	7.84e+42	8.53e+41
33.34	7.83e+42	8.53e+41
34.26	7.27e+42	7.78e+41
35.28	6.74e+42	7.07e+41
35.29	6.74e+42	7.07e+41
37.22	5.92e+42	5.94e+41
39.21	5.34e+42	5.03e+41
41.19	4.95e+42	4.91e+41
42.21	4.77e+42	4.54e+41
42.22	4.78e+42	4.55e+41
42.26	4.77e+42	4.29e+41
43.26	4.68e+42	4.14e+41
46.20	4.21e+42	3.67e+41
46.21	4.22e+42	3.68e+41
48.13	4.01e+42	3.42e+41
49.20	3.86e+42	3.25e+41
50.16	3.73e+42	3.14e+41
54.17	3.15e+42	2.64e+41
54.18	3.15e+42	2.64e+41
55.16	2.98e+42	2.48e+41
58.12	2.57e+42	2.25e+41
60.09	2.36e+42	2.02e+41
65.10	1.97e+42	1.73e+41
65.11	1.97e+42	1.73e+41
69.08	1.72e+42	1.53e+41
70.09	1.67e+42	1.48e+41
70.11	1.68e+42	1.49e+41
71.06	1.63e+42	1.43e+41
73.03	1.52e+42	1.33e+41
74.06	1.47e+42	1.30e+41
74.07	1.48e+42	1.30e+41
80.03	1.24e+42	1.12e+41
81.95	1.17e+42	1.06e+41
83.98	1.11e+42	1.03e+41
83.99	1.11e+42	1.03e+41
84.93	1.08e+42	1.01e+41
85.95	1.04e+42	9.71e+40
85.96	1.05e+42	9.80e+40
87.01	1.01e+42	9.31e+40
88.97	9.55e+41	8.78e+40
88.98	9.56e+41	8.79e+40
92.95	8.66e+41	7.91e+40
98.82	7.62e+41	7.11e+40
102.90	6.90e+41	6.78e+40
103.78	6.81e+41	6.75e+40
109.76	5.95e+41	5.74e+40

SN 2008hv
t_min: 52
t_max: 250
6.36	1.03e+42	1.00e+41
6.36	1.03e+42	9.80e+40
6.36	1.04e+42	1.11e+41
6.68	1.27e+42	1.89e+41
6.68	1.28e+42	1.94e+41
6.69	1.28e+42	2.01e+41
6.69	1.28e+42	2.00e+41
6.69	1.26e+42	1.83e+41
6.69	1.25e+42	1.73e+41
6.69	1.26e+42	1.78e+41
6.70	1.27e+42	1.78e+41
6.70	1.26e+42	1.73e+41
7.38	1.75e+42	2.37e+41
7.43	1.80e+42	2.45e+41
7.44	1.80e+42	2.43e+41
7.44	1.80e+42	2.23e+41
7.44	1.81e+42	1.98e+41
8.28	2.64e+42	2.34e+41
8.36	2.72e+42	2.47e+41
8.39	2.75e+42	2.48e+41
8.45	2.81e+42	2.55e+41
8.46	2.82e+42	2.56e+41
8.48	2.84e+42	2.58e+41
8.49	2.85e+42	2.59e+41
9.33	3.92e+42	3.67e+41
9.37	3.97e+42	4.08e+41
9.37	3.98e+42	4.08e+41
9.38	3.98e+42	4.08e+41
9.38	3.99e+42	4.21e+41
9.58	4.27e+42	4.51e+41
9.58	4.27e+42	4.13e+41
9.58	4.32e+42	4.47e+41
9.58	4.34e+42	4.48e+41
9.58	4.35e+42	4.50e+41
9.58	4.37e+42	4.51e+41
9.59	4.37e+42	4.52e+41
9.59	4.37e+42	4.49e+41
10.30	5.32e+42	4.85e+41
11.22	6.54e+42	6.48e+41
11.22	6.60e+42	6.71e+41
11.22	6.66e+42	6.77e+41
11.22	6.68e+42	6.79e+41
11.23	6.69e+42	6.79e+41
11.23	6.69e+42	6.80e+41
11.23	6.65e+42	6.67e+41
11.23	6.65e+42	6.68e+41
11.28	6.77e+42	6.12e+41
12.29	8.14e+42	7.48e+41
12.32	8.18e+42	7.78e+41
12.46	8.30e+42	7.89e+41
12.46	8.30e+42	7.87e+41
12.47	8.30e+42	7.88e+41
13.29	9.14e+42	7.88e+41
13.43	9.28e+42	8.79e+41
13.43	9.29e+42	8.81e+41
13.43	9.29e+42	9.18e+41
13.43	9.29e+42	9.21e+41
13.45	9.30e+42	9.23e+41
13.59	9.43e+42	9.05e+41
13.59	9.43e+42	9.08e+41
13.59	9.43e+42	9.08e+41
13.61	9.44e+42	9.09e+41
13.61	9.45e+42	9.09e+41
14.27	1.00e+43	8.90e+41
14.45	1.02e+43	9.12e+41
14.45	1.02e+43	9.19e+41
14.45	1.02e+43	9.19e+41
14.60	1.03e+43	9.73e+41
14.60	1.03e+43	9.69e+41
14.60	1.02e+43	9.66e+41
14.60	1.01e+43	9.55e+41
14.60	1.01e+43	9.67e+41
14.60	1.02e+43	9.72e+41
14.61	1.02e+43	9.72e+41
14.61	1.02e+43	9.67e+41
15.28	1.07e+43	9.08e+41
15.38	1.08e+43	1.00e+42
15.43	1.08e+43	1.02e+42
15.44	1.08e+43	1.02e+42
15.81	1.10e+43	1.05e+42
15.81	1.10e+43	1.04e+42
15.81	1.10e+43	1.04e+42
15.81	1.08e+43	1.02e+42
15.81	1.07e+43	9.98e+41
15.81	1.08e+43	1.04e+42
15.81	1.08e+43	1.04e+42
16.67	1.08e+43	1.02e+42
16.67	1.08e+43	1.01e+42
16.74	1.08e+43	1.03e+42
16.74	1.08e+43	1.03e+42
16.75	1.08e+43	1.03e+42
16.75	1.08e+43	1.03e+42
16.97	1.08e+43	1.02e+42
16.97	1.10e+43	1.05e+42
16.97	1.11e+43	1.06e+42
16.97	1.11e+43	1.06e+42
17.33	1.10e+43	1.05e+42
19.26	1.06e+43	8.84e+41
20.26	1.02e+43	8.46e+41
20.42	1.01e+43	9.40e+41
20.42	1.02e+43	9.67e+41
20.42	1.03e+43	9.75e+41
20.42	1.03e+43	9.77e+41
20.42	1.03e+43	9.77e+41
20.43	1.03e+43	9.77e+41
20.43	1.03e+43	9.72e+41
20.43	1.02e+43	9.49e+41
21.37	9.72e+42	9.42e+41
21.52	9.65e+42	9.25e+41
21.52	9.77e+42	9.53e+41
21.52	9.83e+42	9.58e+41
21.53	9.84e+42	9.61e+41
21.53	9.84e+42	9.61e+41
21.53	9.84e+42	9.61e+41
21.53	9.77e+42	9.36e+41
21.53	9.77e+42	9.45e+41
22.36	9.36e+42	9.04e+41
22.54	9.27e+42	9.15e+41
22.55	9.27e+42	9.12e+41
22.55	9.27e+42	8.76e+41
23.34	8.80e+42	8.35e+41
23.53	8.70e+42	8.28e+41
23.53	8.70e+42	8.28e+41
23.53	8.70e+42	8.28e+41
23.54	8.69e+42	8.25e+41
23.71	8.60e+42	8.57e+41
23.71	8.60e+42	8.57e+41
23.71	8.59e+42	8.56e+41
23.71	8.49e+42	8.47e+41
23.71	8.44e+42	8.18e+41
23.71	8.51e+42	8.55e+41
23.71	8.51e+42	8.55e+41
24.30	8.18e+42	7.87e+41
24.42	8.12e+42	7.82e+41
24.43	8.12e+42	7.81e+41
24.43	8.12e+42	7.36e+41
24.43	8.11e+42	7.41e+41
25.20	7.66e+42	7.20e+41
25.20	7.66e+42	7.20e+41
25.20	7.65e+42	7.18e+41
25.20	7.52e+42	6.94e+41
25.20	7.54e+42	7.07e+41
25.20	7.59e+42	7.12e+41
25.21	7.59e+42	7.14e+41
25.21	7.59e+42	7.11e+41
27.37	6.45e+42	6.13e+41
27.37	6.53e+42	6.37e+41
27.37	6.56e+42	6.40e+41
27.37	6.58e+42	6.42e+41
27.37	6.58e+42	6.42e+41
27.38	6.58e+42	6.42e+41
27.38	6.55e+42	6.38e+41
27.38	6.50e+42	6.18e+41
29.25	5.55e+42	4.47e+41
29.59	5.33e+42	5.04e+41
29.59	5.33e+42	5.04e+41
29.60	5.32e+42	5.04e+41
29.60	5.32e+42	5.04e+41
29.60	5.32e+42	5.06e+41
29.66	5.29e+42	4.99e+41
29.66	5.35e+42	5.23e+41
29.66	5.38e+42	5.26e+41
29.67	5.38e+42	5.26e+41
29.67	5.32e+42	5.09e+41
30.28	5.03e+42	4.87e+41
30.52	4.93e+42	4.81e+41
30.52	4.93e+42	4.80e+41
30.52	4.93e+42	4.55e+41
30.53	4.93e+42	4.28e+41
31.24	4.65e+42	4.11e+41
31.25	4.64e+42	4.17e+41
31.26	4.64e+42	4.18e+41
31.26	4.64e+42	4.19e+41
31.26	4.64e+42	4.49e+41
31.80	4.36e+42	4.44e+41
31.80	4.39e+42	4.63e+41
31.80	4.41e+42	4.64e+41
31.80	4.42e+42	4.65e+41
31.80	4.42e+42	4.66e+41
31.80	4.43e+42	4.67e+41
31.81	4.43e+42	4.64e+41
31.81	4.44e+42	4.63e+41
32.23	4.38e+42	3.94e+41
32.32	4.35e+42	3.91e+41
33.26	4.07e+42	3.65e+41
33.29	4.06e+42	3.68e+41
33.49	3.98e+42	3.62e+41
33.49	3.97e+42	3.63e+41
33.49	3.97e+42	3.63e+41
33.50	3.97e+42	3.63e+41
34.46	3.76e+42	3.43e+41
34.47	3.76e+42	3.42e+41
34.47	3.76e+42	3.42e+41
34.47	3.76e+42	3.42e+41
35.26	3.60e+42	3.25e+41
35.37	3.59e+42	3.28e+41
35.37	3.59e+42	3.29e+41
35.37	3.59e+42	3.29e+41
35.38	3.59e+42	3.29e+41
36.31	3.36e+42	3.32e+41
36.32	3.36e+42	3.34e+41
39.19	2.89e+42	3.13e+41
39.19	2.89e+42	3.25e+41
39.19	2.91e+42	3.28e+41
39.19	2.92e+42	3.30e+41
39.19	2.93e+42	3.31e+41
39.19	2.94e+42	3.32e+41
39.19	2.94e+42	3.32e+41
39.30	2.94e+42	2.89e+41
40.28	2.86e+42	2.77e+41
40.29	2.86e+42	2.79e+41
41.18	2.73e+42	2.43e+41
41.28	2.74e+42	2.52e+41
42.23	2.62e+42	2.56e+41
43.23	2.49e+42	2.46e+41
43.89	2.40e+42	2.66e+41
43.89	2.40e+42	2.66e+41
43.89	2.40e+42	2.65e+41
43.89	2.39e+42	2.64e+41
43.89	2.39e+42	2.61e+41
43.89	2.41e+42	2.69e+41
43.89	2.41e+42	2.69e+41
44.22	2.38e+42	2.61e+41
44.35	2.37e+42	2.36e+41
45.25	2.28e+42	2.32e+41
46.26	2.17e+42	2.15e+41
46.27	2.17e+42	2.21e+41
47.25	2.05e+42	2.23e+41
47.89	1.97e+42	2.19e+41
47.89	1.97e+42	2.21e+41
47.89	1.98e+42	2.22e+41
47.89	1.98e+42	2.22e+41
47.90	1.98e+42	2.22e+41
47.90	1.98e+42	2.22e+41
47.90	1.97e+42	2.21e+41
47.90	1.96e+42	2.17e+41
48.24	1.93e+42	2.14e+41
50.27	1.76e+42	2.15e+41
51.27	1.67e+42	1.79e+41
55.31	1.38e+42	1.49e+41
55.31	1.38e+42	1.50e+41
55.31	1.38e+42	1.50e+41
55.32	1.38e+42	1.50e+41
55.32	1.38e+42	1.50e+41
55.32	1.38e+42	1.48e+41
55.32	1.39e+42	1.52e+41
55.32	1.39e+42	1.52e+41
56.27	1.33e+42	1.46e+41
58.25	1.23e+42	1.31e+41
58.33	1.23e+42	1.36e+41
58.34	1.23e+42	1.41e+41
58.34	1.23e+42	1.43e+41
58.34	1.23e+42	1.47e+41
59.29	1.19e+42	1.45e+41
59.31	1.19e+42	1.45e+41
59.32	1.19e+42	1.45e+41
59.33	1.19e+42	1.44e+41
62.24	1.07e+42	1.30e+41
63.21	1.03e+42	1.25e+41
63.31	1.02e+42	1.21e+41
63.32	1.02e+42	1.21e+41
63.32	1.02e+42	1.18e+41
63.33	1.02e+42	1.16e+41
64.23	9.92e+41	1.10e+41
64.28	9.90e+41	1.10e+41
64.28	9.90e+41	1.10e+41
64.29	9.90e+41	1.09e+41
64.29	9.89e+41	1.22e+41
64.33	9.77e+41	1.23e+41
64.33	9.77e+41	1.23e+41
64.33	9.82e+41	1.24e+41
64.34	9.83e+41	1.22e+41
64.34	9.83e+41	1.22e+41
64.34	9.70e+41	1.19e+41
65.21	9.43e+41	1.15e+41
67.22	8.95e+41	1.10e+41
67.23	8.94e+41	1.11e+41
67.23	8.94e+41	1.01e+41
67.23	8.94e+41	9.76e+40
68.31	8.65e+41	9.44e+40
68.32	8.65e+41	9.44e+40
68.32	8.65e+41	9.46e+40
68.33	8.65e+41	9.45e+40
69.20	8.35e+41	8.69e+40
69.31	8.26e+41	9.31e+40
69.31	8.25e+41	9.35e+40
69.32	8.25e+41	9.37e+40
69.32	8.25e+41	9.40e+40
70.15	8.07e+41	8.74e+40
70.31	8.04e+41	8.75e+40
70.32	8.04e+41	8.93e+40
70.32	8.04e+41	9.15e+40
72.17	7.70e+41	8.37e+40
75.20	7.19e+41	8.44e+40
75.21	7.19e+41	8.44e+40
75.21	7.19e+41	8.44e+40
75.22	7.19e+41	8.40e+40
76.13	7.01e+41	7.78e+40
77.14	6.70e+41	7.47e+40
77.20	6.81e+41	7.96e+40
78.20	6.57e+41	7.68e+40
80.14	6.13e+41	7.32e+40
80.23	6.10e+41	7.71e+40
80.24	6.09e+41	7.59e+40
80.25	6.09e+41	7.60e+40
80.25	6.09e+41	7.60e+40
82.28	5.76e+41	7.08e+40
83.21	5.64e+41	7.00e+40
84.28	5.48e+41	6.76e+40
84.29	5.48e+41	6.76e+40
85.22	5.34e+41	6.62e+40
85.22	5.34e+41	6.63e+40
85.23	5.33e+41	6.64e+40
85.23	5.33e+41	6.64e+40
86.16	5.22e+41	6.03e+40
86.21	5.19e+41	6.56e+40
86.22	5.19e+41	6.59e+40
86.22	5.19e+41	6.60e+40
86.23	5.18e+41	6.59e+40
86.23	5.18e+41	6.59e+40
87.29	5.00e+41	6.34e+40
88.14	4.86e+41	6.13e+40
88.15	4.86e+41	6.16e+40
88.15	4.86e+41	6.14e+40
88.15	4.86e+41	6.11e+40
89.16	4.68e+41	5.82e+40
90.12	4.54e+41	5.77e+40
90.13	4.54e+41	5.76e+40
90.13	4.54e+41	5.78e+40
90.13	4.54e+41	5.78e+40
90.20	4.53e+41	5.77e+40
91.17	4.42e+41	5.53e+40
91.25	4.35e+41	5.40e+40
92.23	4.27e+41	5.35e+40
92.25	4.27e+41	5.63e+40
92.25	4.27e+41	5.74e+40
92.26	4.27e+41	5.67e+40
97.08	3.90e+41	4.88e+40
101.12	3.55e+41	5.84e+40
111.25	2.86e+41	4.71e+40
111.25	2.86e+41	4.72e+40
111.26	2.86e+41	4.72e+40
111.26	2.86e+41	4.83e+40
114.19	2.67e+41	4.74e+40
115.17	2.61e+41	4.69e+40
115.17	2.61e+41	4.84e+40
115.17	2.61e+41	4.86e+40
115.18	2.61e+41	4.90e+40
116.16	2.64e+41	4.92e+40
116.16	2.64e+41	4.92e+40
116.16	2.64e+41	4.97e+40
116.17	2.64e+41	4.87e+40
117.17	2.55e+41	5.11e+40
122.15	2.21e+41	4.33e+40
122.15	2.20e+41	5.04e+40

SN 2009Y
t_min: 60
t_max: 250
12.59	1.18e+43	1.52e+42
14.60	1.39e+43	1.78e+42
15.55	1.49e+43	1.90e+42
15.56	1.49e+43	1.90e+42
15.59	1.49e+43	1.90e+42
16.56	1.53e+43	1.96e+42
17.51	1.55e+43	1.95e+42
18.53	1.53e+43	1.90e+42
18.54	1.53e+43	1.90e+42
21.53	1.47e+43	1.75e+42
22.52	1.44e+43	1.64e+42
27.45	1.13e+43	1.24e+42
28.40	1.05e+43	1.15e+42
29.46	9.63e+42	1.05e+42
29.47	9.63e+42	1.04e+42
30.40	8.92e+42	9.59e+41
30.41	8.92e+42	9.59e+41
31.34	8.30e+42	8.67e+41
33.42	7.32e+42	7.44e+41
33.43	7.32e+42	7.43e+41
34.42	6.92e+42	6.90e+41
34.43	6.93e+42	6.91e+41
37.33	6.00e+42	5.68e+41
37.34	5.99e+42	5.67e+41
39.35	5.48e+42	5.03e+41
41.28	5.18e+42	4.58e+41
42.34	5.05e+42	4.53e+41
42.35	5.06e+42	4.53e+41
43.26	4.97e+42	4.42e+41
44.25	4.86e+42	4.27e+41
44.26	4.85e+42	4.26e+41
45.20	4.71e+42	4.09e+41
51.17	3.60e+42	3.11e+41
54.22	3.11e+42	2.72e+41
56.24	2.88e+42	2.53e+41
57.12	2.75e+42	2.40e+41
58.13	2.63e+42	2.32e+41
62.17	2.26e+42	2.02e+41
62.18	2.27e+42	2.05e+41
63.08	2.20e+42	1.99e+41
64.15	2.13e+42	1.90e+41
64.17	2.12e+42	1.89e+41
69.97	1.78e+42	1.60e+41
70.98	1.74e+42	1.56e+41
72.06	1.69e+42	1.57e+41
72.06	1.68e+42	1.58e+41
72.87	1.65e+42	1.56e+41
75.85	1.53e+42	1.51e+41
77.00	1.49e+42	1.46e+41
77.01	1.49e+42	1.46e+41
79.85	1.37e+42	1.35e+41
79.86	1.37e+42	1.35e+41
79.90	1.37e+42	1.28e+41
80.88	1.32e+42	1.24e+41
89.68	1.06e+42	1.01e+41
98.70	8.60e+41	9.81e+40
101.53	8.08e+41	9.29e+40
104.52	7.55e+41	8.70e+40
105.49	7.38e+41	8.55e+40
106.47	7.15e+41	7.12e+40
107.47	6.95e+41	6.95e+40
107.48	7.00e+41	6.92e+40
108.45	6.82e+41	6.59e+40
110.54	6.55e+41	6.34e+40
118.34	5.57e+41	5.38e+40

SN 2011fe
t_min: 60
t_max: 250
1.03	9.22e+40	1.32e+40
1.03	9.27e+40	1.32e+40
1.03	9.32e+40	1.13e+40
1.04	9.59e+40	1.16e+40
1.09	1.11e+41	1.33e+40
1.09	1.12e+41	1.33e+40
1.09	1.12e+41	1.33e+40
1.10	1.13e+41	1.34e+40
1.10	1.13e+41	1.32e+40
1.11	1.15e+41	1.34e+40
1.26	1.39e+41	1.66e+40
1.30	1.45e+41	1.74e+40
1.75	2.30e+41	2.69e+40
1.75	2.31e+41	3.04e+40
1.95	2.91e+41	3.64e+40
1.98	3.00e+41	3.82e+40
1.99	3.04e+41	2.63e+40
2.10	3.44e+41	3.21e+40
2.10	3.44e+41	3.08e+40
2.10	3.44e+41	3.08e+40
2.10	3.45e+41	3.10e+40
2.11	3.45e+41	3.11e+40
2.11	3.46e+41	3.12e+40
2.16	3.61e+41	3.19e+40
2.23	3.84e+41	3.51e+40
2.23	3.84e+41	3.50e+40
2.23	3.84e+41	3.48e+40
2.23	3.85e+41	3.49e+40
2.24	3.86e+41	3.49e+40
2.24	3.87e+41	3.47e+40
2.24	3.88e+41	3.49e+40
2.26	3.94e+41	3.54e+40
2.28	3.97e+41	3.55e+40
2.30	4.03e+41	3.60e+40
2.31	4.04e+41	3.61e+40
2.31	4.04e+41	3.61e+40
2.31	4.05e+41	3.60e+40
2.31	4.05e+41	3.61e+40
2.31	4.06e+41	3.61e+40
2.32	4.07e+41	3.62e+40
2.32	4.08e+41	3.63e+40
2.34	4.13e+41	3.67e+40
2.50	4.54e+41	4.11e+40
2.50	4.55e+41	4.11e+40
2.50	4.55e+41	4.11e+40
2.50	4.56e+41	4.11e+40
2.50	4.56e+41	4.12e+40
2.50	4.57e+41	4.11e+40
2.64	4.91e+41	4.27e+40
2.64	4.92e+41	4.27e+40
2.64	4.92e+41	4.26e+40
2.64	4.93e+41	4.38e+40
2.64	4.94e+41	4.37e+40
2.65	4.95e+41	4.36e+40
2.75	5.24e+41	4.42e+40
2.75	5.27e+41	4.44e+40
2.76	5.28e+41	4.47e+40
2.77	5.34e+41	4.35e+40
2.78	5.35e+41	4.37e+40
2.79	5.39e+41	4.39e+40
2.89	5.80e+41	4.94e+40
2.91	5.88e+41	4.88e+40
3.17	7.12e+41	6.15e+40
3.17	7.13e+41	6.13e+40
3.17	7.13e+41	6.06e+40
3.17	7.14e+41	6.20e+40
3.17	7.15e+41	6.21e+40
3.18	7.16e+41	6.16e+40
3.18	7.18e+41	6.06e+40
3.22	7.41e+41	6.42e+40
3.30	7.88e+41	6.85e+40
3.30	7.88e+41	6.85e+40
3.31	7.89e+41	6.85e+40
3.31	7.89e+41	6.72e+40
3.31	7.89e+41	6.72e+40
3.31	7.90e+41	6.72e+40
3.31	7.90e+41	6.72e+40
3.32	7.94e+41	6.74e+40
3.34	8.05e+41	6.85e+40
3.44	8.43e+41	7.11e+40
3.44	8.44e+41	7.10e+40
3.44	8.44e+41	7.09e+40
3.44	8.45e+41	7.09e+40
3.44	8.45e+41	7.09e+40
3.45	8.46e+41	7.08e+40
3.71	9.60e+41	7.87e+40
3.71	9.61e+41	7.86e+40
3.71	9.62e+41	7.86e+40
3.72	9.63e+41	7.87e+40
3.72	9.64e+41	7.87e+40
3.72	9.66e+41	7.83e+40
3.75	9.77e+41	7.54e+40
3.76	9.76e+41	7.48e+40
3.83	1.02e+42	8.27e+40
3.84	1.02e+42	8.28e+40
3.84	1.02e+42	8.29e+40
3.84	1.02e+42	8.42e+40
3.84	1.02e+42	8.44e+40
3.84	1.03e+42	8.56e+40
3.89	1.06e+42	8.87e+40
3.90	1.06e+42	8.32e+40
3.91	1.06e+42	8.70e+40
3.91	1.06e+42	8.71e+40
3.91	1.06e+42	8.71e+40
3.91	1.07e+42	8.73e+40
3.91	1.07e+42	8.74e+40
3.91	1.07e+42	8.75e+40
3.94	1.09e+42	8.57e+40
4.03	1.17e+42	9.66e+40
4.03	1.17e+42	9.66e+40
4.04	1.17e+42	9.67e+40
4.04	1.17e+42	9.68e+40
4.04	1.17e+42	9.69e+40
4.11	1.23e+42	1.03e+41
4.11	1.23e+42	1.03e+41
4.13	1.24e+42	1.04e+41
4.18	1.29e+42	1.06e+41
4.24	1.33e+42	1.11e+41
4.24	1.33e+42	1.12e+41
4.24	1.33e+42	1.12e+41
4.24	1.33e+42	1.12e+41
4.24	1.33e+42	1.12e+41
4.24	1.33e+42	1.11e+41
4.26	1.34e+42	1.12e+41
4.28	1.36e+42	1.14e+41
4.30	1.37e+42	1.16e+41
4.32	1.39e+42	1.18e+41
4.32	1.40e+42	1.18e+41
4.32	1.40e+42	1.18e+41
4.32	1.40e+42	1.18e+41
4.32	1.40e+42	1.18e+41
4.33	1.40e+42	1.17e+41
4.34	1.39e+42	1.17e+41
4.37	1.41e+42	1.17e+41
4.37	1.41e+42	1.17e+41
4.39	1.42e+42	1.18e+41
4.50	1.48e+42	1.24e+41
4.50	1.49e+42	1.24e+41
4.52	1.49e+42	1.25e+41
4.59	1.53e+42	1.28e+41
4.59	1.53e+42	1.28e+41
4.59	1.53e+42	1.28e+41
4.59	1.54e+42	1.28e+41
4.59	1.54e+42	1.28e+41
4.64	1.57e+42	1.31e+41
4.64	1.59e+42	1.32e+41
4.64	1.59e+42	1.32e+41
4.64	1.59e+42	1.33e+41
4.65	1.60e+42	1.33e+41
4.65	1.60e+42	1.33e+41
4.66	1.60e+42	1.34e+41
4.77	1.67e+42	1.40e+41
4.77	1.67e+42	1.40e+41
4.79	1.68e+42	1.41e+41
4.90	1.76e+42	1.48e+41
4.90	1.76e+42	1.48e+41
4.91	1.77e+42	1.47e+41
4.92	1.77e+42	1.48e+41
4.92	1.77e+42	1.44e+41
5.04	1.85e+42	1.56e+41
5.04	1.85e+42	1.56e+41
5.05	1.86e+42	1.56e+41
5.11	1.90e+42	1.57e+41
5.11	1.90e+42	1.57e+41
5.13	1.91e+42	1.59e+41
5.16	1.94e+42	1.61e+41
5.24	1.96e+42	1.68e+41
5.25	1.97e+42	1.69e+41
5.26	1.97e+42	1.69e+41
5.26	1.97e+42	1.69e+41
5.26	1.97e+42	1.69e+41
5.26	1.97e+42	1.68e+41
5.27	1.98e+42	1.68e+41
5.28	1.98e+42	1.69e+41
5.30	2.01e+42	1.71e+41
5.31	2.02e+42	1.71e+41
5.32	2.02e+42	1.71e+41
5.32	2.02e+42	1.71e+41
5.32	2.03e+42	1.72e+41
5.33	2.03e+42	1.72e+41
5.34	2.05e+42	1.74e+41
5.74	2.25e+42	1.79e+41
5.74	2.26e+42	1.88e+41
5.87	2.37e+42	1.97e+41
5.91	2.41e+42	1.91e+41
5.92	2.43e+42	1.93e+41
5.92	2.49e+42	1.96e+41
6.11	2.64e+42	2.19e+41
6.12	2.65e+42	2.19e+41
6.15	2.68e+42	2.22e+41
6.16	2.70e+42	2.17e+41
6.22	2.77e+42	2.24e+41
6.24	2.79e+42	2.26e+41
6.26	2.81e+42	2.28e+41
6.28	2.86e+42	2.33e+41
6.32	2.93e+42	2.41e+41
6.34	2.92e+42	2.39e+41
6.75	3.30e+42	2.53e+41
6.76	3.31e+42	2.54e+41
6.76	3.31e+42	2.52e+41
6.77	3.32e+42	2.54e+41
6.78	3.33e+42	2.54e+41
6.78	3.34e+42	2.55e+41
6.79	3.34e+42	2.55e+41
6.92	3.52e+42	2.84e+41
6.92	3.34e+42	2.72e+41
6.92	3.27e+42	2.89e+41
7.16	3.61e+42	3.09e+41
7.24	3.71e+42	3.28e+41
7.26	3.75e+42	3.32e+41
7.28	3.77e+42	3.35e+41
7.29	3.78e+42	3.35e+41
7.30	3.78e+42	3.35e+41
7.32	3.78e+42	3.33e+41
7.39	3.85e+42	3.40e+41
7.40	3.86e+42	3.41e+41
7.40	3.86e+42	3.39e+41
7.60	4.08e+42	3.58e+41
7.73	4.25e+42	3.60e+41
7.74	4.25e+42	3.53e+41
7.74	4.25e+42	3.56e+41
7.74	4.26e+42	3.57e+41
7.75	4.26e+42	3.54e+41
7.75	4.27e+42	3.57e+41
7.75	4.27e+42	3.55e+41
7.76	4.27e+42	3.58e+41
7.76	4.28e+42	3.56e+41
7.76	4.29e+42	3.57e+41
7.77	4.29e+42	3.58e+41
7.77	4.30e+42	3.58e+41
7.77	4.30e+42	3.58e+41
7.78	4.31e+42	3.58e+41
7.78	4.31e+42	3.61e+41
7.79	4.32e+42	3.61e+41
7.79	4.32e+42	3.60e+41
7.79	4.32e+42	3.60e+41
7.80	4.33e+42	3.79e+41
7.80	4.33e+42	3.79e+41
7.91	4.53e+42	3.81e+41
7.92	4.48e+42	3.79e+41
7.96	4.59e+42	3.89e+41
8.24	5.01e+42	4.46e+41
8.25	5.02e+42	4.47e+41
8.26	5.01e+42	4.45e+41
8.30	5.04e+42	4.47e+41
8.47	5.19e+42	4.60e+41
8.47	5.19e+42	4.59e+41
8.47	5.19e+42	4.60e+41
8.52	5.25e+42	4.68e+41
8.52	5.25e+42	4.68e+41
8.53	5.26e+42	4.68e+41
8.53	5.26e+42	4.69e+41
8.73	5.51e+42	4.89e+41
8.74	5.51e+42	4.63e+41
8.74	5.51e+42	4.67e+41
8.74	5.51e+42	4.67e+41
8.75	5.51e+42	4.57e+41
8.75	5.53e+42	4.66e+41
8.75	5.53e+42	4.67e+41
8.75	5.53e+42	4.66e+41
8.76	5.53e+42	4.64e+41
8.76	5.55e+42	4.68e+41
8.76	5.55e+42	4.66e+41
8.77	5.55e+42	4.68e+41
8.77	5.57e+42	4.72e+41
8.77	5.57e+42	4.73e+41
8.77	5.57e+42	4.75e+41
8.78	5.57e+42	4.69e+41
8.78	5.57e+42	4.71e+41
8.79	5.58e+42	4.67e+41
8.79	5.59e+42	4.72e+41
8.79	5.60e+42	4.73e+41
8.79	5.60e+42	4.72e+41
8.88	5.77e+42	5.02e+41
8.89	5.74e+42	5.24e+41
8.90	5.81e+42	5.38e+41
9.14	6.10e+42	5.74e+41
9.18	6.08e+42	5.45e+41
9.24	6.14e+42	6.21e+41
9.25	6.16e+42	6.24e+41
9.26	6.19e+42	6.29e+41
9.28	6.26e+42	6.38e+41
9.29	6.24e+42	6.36e+41
9.30	6.25e+42	6.36e+41
9.31	6.29e+42	6.42e+41
9.46	6.32e+42	6.48e+41
9.47	6.32e+42	6.45e+41
9.47	6.32e+42	6.46e+41
9.73	6.38e+42	6.17e+41
9.73	6.37e+42	6.16e+41
9.74	6.37e+42	6.21e+41
9.74	6.38e+42	6.29e+41
9.74	6.38e+42	6.22e+41
9.74	6.38e+42	6.17e+41
9.75	6.39e+42	6.25e+41
9.75	6.39e+42	6.26e+41
9.75	6.38e+42	6.26e+41
9.75	6.39e+42	6.23e+41
9.75	6.39e+42	6.23e+41
9.76	6.40e+42	6.29e+41
9.76	6.40e+42	6.30e+41
9.76	6.39e+42	6.18e+41
9.76	6.40e+42	6.27e+41
9.76	6.41e+42	6.26e+41
9.77	6.40e+42	6.24e+41
9.77	6.40e+42	6.21e+41
9.77	6.40e+42	6.21e+41
9.77	6.41e+42	6.29e+41
9.77	6.41e+42	6.29e+41
9.78	6.40e+42	6.24e+41
9.78	6.41e+42	6.25e+41
9.78	6.40e+42	6.26e+41
9.78	6.41e+42	6.23e+41
9.79	6.41e+42	6.30e+41
9.79	6.42e+42	6.30e+41
9.79	6.43e+42	6.30e+41
9.79	6.42e+42	6.24e+41
9.86	6.49e+42	6.63e+41
9.86	6.49e+42	6.64e+41
9.86	6.49e+42	6.68e+41
9.87	6.50e+42	6.68e+41
9.87	6.54e+42	6.66e+41
9.88	6.63e+42	6.10e+41
9.88	6.64e+42	6.00e+41
9.93	6.70e+42	6.06e+41
9.93	6.52e+42	6.12e+41
10.12	6.73e+42	6.80e+41
10.13	6.75e+42	6.81e+41
10.19	6.83e+42	6.90e+41
10.19	6.83e+42	6.90e+41
10.20	6.86e+42	6.95e+41
10.24	6.93e+42	7.08e+41
10.25	6.94e+42	7.11e+41
10.25	6.95e+42	7.11e+41
10.25	6.95e+42	7.11e+41
10.27	6.96e+42	7.12e+41
10.39	7.05e+42	7.15e+41
10.39	7.05e+42	7.16e+41
10.40	7.06e+42	7.18e+41
10.52	7.17e+42	7.30e+41
10.52	7.18e+42	7.40e+41
10.54	7.19e+42	7.41e+41
10.73	7.38e+42	7.15e+41
10.74	7.39e+42	7.37e+41
10.74	7.39e+42	7.15e+41
10.74	7.40e+42	7.34e+41
10.74	7.40e+42	7.23e+41
10.74	7.40e+42	7.26e+41
10.75	7.41e+42	7.29e+41
10.75	7.42e+42	7.31e+41
10.75	7.41e+42	7.30e+41
10.75	7.41e+42	7.17e+41
10.75	7.41e+42	7.31e+41
10.76	7.42e+42	7.29e+41
10.76	7.42e+42	7.30e+41
10.76	7.42e+42	7.31e+41
10.76	7.43e+42	7.30e+41
10.76	7.42e+42	7.28e+41
10.77	7.43e+42	7.34e+41
10.77	7.44e+42	7.36e+41
10.77	7.43e+42	7.30e+41
10.77	7.44e+42	7.33e+41
10.77	7.44e+42	7.39e+41
10.78	7.44e+42	7.28e+41
10.78	7.42e+42	7.21e+41
10.78	7.43e+42	7.34e+41
10.78	7.43e+42	7.29e+41
10.78	7.44e+42	7.22e+41
10.79	7.44e+42	7.36e+41
10.79	7.44e+42	7.37e+41
10.79	7.45e+42	7.37e+41
10.79	7.45e+42	7.38e+41
10.79	7.45e+42	7.38e+41
10.80	7.43e+42	7.18e+41
10.80	7.43e+42	7.18e+41
10.80	7.43e+42	7.19e+41
10.80	7.44e+42	7.19e+41
10.87	7.54e+42	7.28e+41
10.88	7.68e+42	6.73e+41
10.90	7.60e+42	6.73e+41
10.92	7.54e+42	6.86e+41
10.93	7.52e+42	6.79e+41
10.93	7.51e+42	6.84e+41
10.94	7.50e+42	6.83e+41
10.96	7.56e+42	6.82e+41
11.12	7.85e+42	7.60e+41
11.12	7.85e+42	7.60e+41
11.14	7.88e+42	7.62e+41
11.14	7.88e+42	7.62e+41
11.19	7.93e+42	7.65e+41
11.19	7.93e+42	7.65e+41
11.20	7.94e+42	7.65e+41
11.20	7.94e+42	7.65e+41
11.32	8.05e+42	7.73e+41
11.32	8.05e+42	7.80e+41
11.33	8.06e+42	7.81e+41
11.75	8.53e+42	8.43e+41
11.75	8.53e+42	8.41e+41
11.75	8.52e+42	8.23e+41
11.75	8.53e+42	8.48e+41
11.76	8.53e+42	8.48e+41
11.76	8.53e+42	8.36e+41
11.76	8.54e+42	8.44e+41
11.76	8.54e+42	8.38e+41
11.77	8.55e+42	8.44e+41
11.78	8.56e+42	8.47e+41
11.78	8.56e+42	8.51e+41
11.86	8.65e+42	8.63e+41
11.86	8.65e+42	8.63e+41
11.86	8.62e+42	8.40e+41
11.86	8.61e+42	8.38e+41
11.87	8.61e+42	8.35e+41
11.87	8.61e+42	8.29e+41
11.89	8.63e+42	7.65e+41
11.91	8.43e+42	8.15e+41
12.00	8.48e+42	8.25e+41
12.00	8.48e+42	8.25e+41
12.16	8.53e+42	7.82e+41
12.46	8.72e+42	7.94e+41
12.47	8.72e+42	7.91e+41
12.47	8.73e+42	7.93e+41
12.74	8.96e+42	8.29e+41
12.74	8.97e+42	8.29e+41
12.76	8.98e+42	8.43e+41
12.76	8.98e+42	8.43e+41
12.76	8.97e+42	8.34e+41
12.76	8.97e+42	8.31e+41
12.86	9.04e+42	8.46e+41
12.86	9.04e+42	8.46e+41
12.86	9.04e+42	8.46e+41
12.86	9.06e+42	8.38e+41
12.87	9.06e+42	8.38e+41
13.21	9.28e+42	8.55e+41
13.21	9.28e+42	8.51e+41
13.40	9.41e+42	8.63e+41
13.40	9.42e+42	8.63e+41
13.73	9.68e+42	9.04e+41
13.73	9.69e+42	9.27e+41
13.73	9.72e+42	9.30e+41
13.74	9.71e+42	9.02e+41
13.74	9.67e+42	9.02e+41
13.74	9.72e+42	9.21e+41
13.75	9.70e+42	9.08e+41
13.75	9.71e+42	9.28e+41
13.75	9.71e+42	9.05e+41
13.75	9.72e+42	9.09e+41
13.75	9.71e+42	9.13e+41
13.76	9.71e+42	9.13e+41
13.76	9.71e+42	9.00e+41
13.76	9.70e+42	8.96e+41
13.76	9.73e+42	9.23e+41
13.76	9.71e+42	9.06e+41
13.77	9.71e+42	9.15e+41
13.77	9.70e+42	9.10e+41
13.77	9.74e+42	9.22e+41
13.77	9.71e+42	8.96e+41
13.77	9.72e+42	9.12e+41
13.78	9.72e+42	9.14e+41
13.78	9.72e+42	9.14e+41
13.78	9.71e+42	9.20e+41
13.89	9.80e+42	9.12e+41
13.91	9.64e+42	9.36e+41
13.92	9.59e+42	9.01e+41
14.13	9.62e+42	9.67e+41
14.13	9.62e+42	9.67e+41
14.14	9.62e+42	9.67e+41
14.14	9.56e+42	9.36e+41
14.14	9.56e+42	9.46e+41
14.16	9.57e+42	9.46e+41
14.27	9.62e+42	9.51e+41
14.28	9.63e+42	9.52e+41
14.35	9.66e+42	9.55e+41
14.42	9.70e+42	9.58e+41
14.55	9.77e+42	9.64e+41
14.73	9.86e+42	9.69e+41
14.73	9.86e+42	9.56e+41
14.73	9.91e+42	9.83e+41
14.73	9.91e+42	9.83e+41
14.74	9.91e+42	9.83e+41
14.74	9.91e+42	9.81e+41
14.74	9.90e+42	9.58e+41
14.74	9.90e+42	9.58e+41
14.74	9.89e+42	9.50e+41
14.74	9.89e+42	9.63e+41
14.74	9.89e+42	9.69e+41
14.74	9.89e+42	9.69e+41
14.74	9.90e+42	9.52e+41
14.75	9.91e+42	9.75e+41
14.75	9.84e+42	9.63e+41
14.75	9.89e+42	9.69e+41
14.75	9.89e+42	9.56e+41
14.76	9.90e+42	9.91e+41
14.76	9.90e+42	9.92e+41
14.76	9.90e+42	9.52e+41
14.76	9.91e+42	9.59e+41
14.76	9.84e+42	9.60e+41
14.77	9.90e+42	9.59e+41
14.77	9.87e+42	9.59e+41
14.77	9.92e+42	9.72e+41
14.77	9.92e+42	9.78e+41
14.77	9.88e+42	9.70e+41
14.78	9.86e+42	9.68e+41
14.78	9.92e+42	9.72e+41
15.47	1.04e+43	1.04e+42
15.48	1.04e+43	1.04e+42
15.48	1.03e+43	1.01e+42
15.48	1.03e+43	1.01e+42
15.67	1.04e+43	1.02e+42
15.68	1.04e+43	1.02e+42
15.68	1.04e+43	1.03e+42
15.73	1.05e+43	1.02e+42
15.73	1.05e+43	1.02e+42
15.73	1.05e+43	1.02e+42
15.73	1.05e+43	1.03e+42
15.73	1.05e+43	1.04e+42
15.74	1.04e+43	1.01e+42
15.74	1.05e+43	1.02e+42
15.74	1.05e+43	1.04e+42
15.74	1.05e+43	1.03e+42
15.74	1.05e+43	1.03e+42
15.75	1.04e+43	1.02e+42
15.75	1.04e+43	1.02e+42
15.75	1.04e+43	1.01e+42
15.75	1.05e+43	1.03e+42
15.75	1.04e+43	1.00e+42
15.76	1.05e+43	1.01e+42
15.76	1.05e+43	1.04e+42
15.76	1.05e+43	1.04e+42
15.76	1.04e+43	1.02e+42
15.76	1.05e+43	1.02e+42
15.76	1.04e+43	1.02e+42
15.77	1.05e+43	1.02e+42
15.78	1.05e+43	1.01e+42
15.89	1.05e+43	9.68e+41
16.21	1.05e+43	9.70e+41
16.22	1.05e+43	9.70e+41
16.22	1.05e+43	9.70e+41
16.22	1.06e+43	9.65e+41
16.22	1.06e+43	9.74e+41
16.73	1.06e+43	9.63e+41
16.73	1.06e+43	9.79e+41
16.73	1.06e+43	9.81e+41
16.73	1.06e+43	9.59e+41
16.73	1.05e+43	9.78e+41
16.73	1.05e+43	9.64e+41
16.74	1.06e+43	9.95e+41
16.74	1.06e+43	9.85e+41
16.74	1.06e+43	9.66e+41
16.74	1.06e+43	9.59e+41
16.74	1.05e+43	9.43e+41
16.74	1.06e+43	9.57e+41
16.75	1.06e+43	9.72e+41
16.75	1.05e+43	9.70e+41
16.75	1.05e+43	9.78e+41
16.75	1.05e+43	9.81e+41
16.75	1.06e+43	9.73e+41
16.76	1.06e+43	9.78e+41
16.76	1.06e+43	9.78e+41
16.76	1.06e+43	9.72e+41
16.77	1.05e+43	9.58e+41
16.77	1.06e+43	9.75e+41
16.77	1.06e+43	9.79e+41
16.77	1.05e+43	9.58e+41
16.88	1.05e+43	9.79e+41
16.89	1.05e+43	9.76e+41
17.13	1.03e+43	1.01e+42
17.35	1.04e+43	1.02e+42
17.35	1.04e+43	1.02e+42
17.36	1.04e+43	1.02e+42
17.36	1.04e+43	1.02e+42
17.36	1.04e+43	1.02e+42
17.43	1.04e+43	1.02e+42
17.48	1.05e+43	1.02e+42
17.49	1.05e+43	1.02e+42
17.56	1.05e+43	1.02e+42
17.73	1.06e+43	1.02e+42
17.74	1.05e+43	1.06e+42
17.74	1.05e+43	9.91e+41
17.74	1.04e+43	9.65e+41
17.74	1.05e+43	9.49e+41
17.74	1.05e+43	1.01e+42
17.75	1.05e+43	9.96e+41
17.75	1.05e+43	1.02e+42
17.75	1.05e+43	1.02e+42
17.75	1.05e+43	1.04e+42
17.88	1.06e+43	1.05e+42
17.88	1.06e+43	1.00e+42
17.89	1.07e+43	1.01e+42
17.89	1.07e+43	1.02e+42
17.94	1.05e+43	1.01e+42
17.95	1.05e+43	1.02e+42
17.96	1.05e+43	1.13e+42
17.96	1.05e+43	1.13e+42
18.01	1.04e+43	1.12e+42
18.02	1.04e+43	1.12e+42
18.02	1.04e+43	1.12e+42
18.02	1.04e+43	1.12e+42
18.03	1.04e+43	1.13e+42
18.10	1.04e+43	1.12e+42
18.13	1.04e+43	1.02e+42
18.35	1.03e+43	1.00e+42
18.36	1.03e+43	1.00e+42
18.36	1.04e+43	1.01e+42
18.36	1.04e+43	1.02e+42
18.49	1.03e+43	1.01e+42
18.50	1.03e+43	1.01e+42
18.50	1.03e+43	9.99e+41
18.50	1.03e+43	1.01e+42
18.88	1.03e+43	9.88e+41
19.13	1.01e+43	1.04e+42
19.42	1.00e+43	1.03e+42
19.42	1.00e+43	1.03e+42
19.42	1.00e+43	1.03e+42
19.43	1.00e+43	1.03e+42
19.43	1.00e+43	1.04e+42
19.43	1.00e+43	1.04e+42
19.43	1.00e+43	1.04e+42
19.49	1.00e+43	1.03e+42
19.73	9.96e+42	1.03e+42
19.73	9.97e+42	1.03e+42
19.73	9.98e+42	9.93e+41
19.73	9.97e+42	9.50e+41
19.74	9.98e+42	9.99e+41
19.74	9.94e+42	9.33e+41
19.74	9.92e+42	9.61e+41
19.74	9.96e+42	9.85e+41
19.74	9.87e+42	9.69e+41
19.75	9.96e+42	9.79e+41
19.75	1.00e+43	9.84e+41
19.75	9.99e+42	9.96e+41
19.75	9.96e+42	9.86e+41
19.75	9.91e+42	9.57e+41
19.75	9.91e+42	1.00e+42
19.76	9.98e+42	9.93e+41
19.76	9.97e+42	1.01e+42
19.76	9.95e+42	1.00e+42
19.76	9.94e+42	1.04e+42
19.85	9.91e+42	9.75e+41
19.87	1.01e+43	9.83e+41
19.92	1.04e+43	1.00e+42
20.18	1.02e+43	1.15e+42
20.23	1.00e+43	1.01e+42
20.29	1.00e+43	1.01e+42
20.30	1.00e+43	1.00e+42
20.36	9.99e+42	1.00e+42
20.37	9.98e+42	1.00e+42
20.42	9.96e+42	9.99e+41
20.43	9.96e+42	9.99e+41
20.49	9.94e+42	9.96e+41
20.50	9.93e+42	9.96e+41
20.57	9.91e+42	9.93e+41
20.57	9.90e+42	9.92e+41
20.84	9.80e+42	9.50e+41
20.88	1.00e+43	9.60e+41
20.89	9.97e+42	9.57e+41
20.89	9.97e+42	9.57e+41
20.90	9.97e+42	9.60e+41
20.96	9.92e+42	9.54e+41
20.96	9.92e+42	9.53e+41
20.97	9.92e+42	9.52e+41
21.04	9.87e+42	9.48e+41
21.10	9.84e+42	9.45e+41
21.50	9.60e+42	9.23e+41
21.50	9.60e+42	9.23e+41
21.51	9.60e+42	9.22e+41
21.72	9.49e+42	9.13e+41
21.72	9.51e+42	9.15e+41
21.72	9.58e+42	9.04e+41
21.72	9.50e+42	9.14e+41
21.72	9.60e+42	9.13e+41
21.73	9.57e+42	8.67e+41
21.74	9.54e+42	8.32e+41
21.74	9.54e+42	8.93e+41
21.74	9.57e+42	8.49e+41
21.75	9.57e+42	8.48e+41
21.84	9.53e+42	8.50e+41
21.89	9.70e+42	8.59e+41
21.90	9.79e+42	8.64e+41
22.16	9.70e+42	8.61e+41
22.17	9.69e+42	8.61e+41
22.17	9.63e+42	8.28e+41
22.17	9.63e+42	8.44e+41
22.17	9.63e+42	8.44e+41
22.23	9.60e+42	8.41e+41
22.72	9.42e+42	8.17e+41
22.72	9.43e+42	8.45e+41
22.72	9.46e+42	8.48e+41
22.72	9.41e+42	8.26e+41
22.73	9.39e+42	8.28e+41
22.73	9.37e+42	8.27e+41
22.73	9.38e+42	8.19e+41
22.74	9.40e+42	8.18e+41
22.75	9.42e+42	8.35e+41
22.75	9.41e+42	8.35e+41
22.76	9.41e+42	8.35e+41
22.84	9.37e+42	8.29e+41
22.88	9.70e+42	8.45e+41
22.88	9.57e+42	8.39e+41
23.13	9.33e+42	8.24e+41
23.14	9.41e+42	8.39e+41
23.18	9.38e+42	8.36e+41
23.19	9.38e+42	8.36e+41
23.25	9.33e+42	8.32e+41
23.32	9.29e+42	8.28e+41
23.38	9.24e+42	8.23e+41
23.45	9.19e+42	8.18e+41
23.72	9.01e+42	7.89e+41
23.72	9.00e+42	7.88e+41
23.72	8.94e+42	7.52e+41
23.73	9.02e+42	8.06e+41
23.73	9.02e+42	7.97e+41
23.73	9.04e+42	8.05e+41
23.74	9.04e+42	8.06e+41
23.75	9.03e+42	8.05e+41
23.75	9.01e+42	7.80e+41
23.75	9.03e+42	7.96e+41
23.83	8.98e+42	7.77e+41
23.89	9.21e+42	7.88e+41
23.97	9.04e+42	7.76e+41
23.97	9.03e+42	7.79e+41
23.97	9.03e+42	7.79e+41
23.98	9.03e+42	7.78e+41
23.98	9.06e+42	7.79e+41
23.98	9.06e+42	7.79e+41
23.98	9.06e+42	7.79e+41
24.04	9.01e+42	7.73e+41
24.04	9.01e+42	7.73e+41
24.05	9.01e+42	7.71e+41
24.05	9.00e+42	7.86e+41
24.05	9.00e+42	7.86e+41
24.19	8.92e+42	7.78e+41
24.72	8.59e+42	7.40e+41
24.73	8.59e+42	7.42e+41
24.73	8.60e+42	7.63e+41
24.74	8.58e+42	7.60e+41
24.74	8.58e+42	7.50e+41
24.80	8.54e+42	7.46e+41
24.87	8.89e+42	7.63e+41
24.92	8.61e+42	7.46e+41
25.12	8.45e+42	7.40e+41
25.13	8.55e+42	7.55e+41
25.19	8.51e+42	7.51e+41
25.31	8.43e+42	7.44e+41
25.31	8.43e+42	7.44e+41
25.32	8.43e+42	7.44e+41
25.32	8.39e+42	7.21e+41
25.32	8.39e+42	7.32e+41
25.32	8.39e+42	7.32e+41
25.72	8.13e+42	7.04e+41
25.72	8.12e+42	7.11e+41
25.72	8.10e+42	7.09e+41
25.73	8.12e+42	7.15e+41
25.73	8.10e+42	7.06e+41
25.73	8.10e+42	7.12e+41
25.73	8.09e+42	6.99e+41
25.74	8.09e+42	7.12e+41
25.74	8.09e+42	7.19e+41
25.75	8.09e+42	7.19e+41
25.85	8.02e+42	7.01e+41
25.98	7.99e+42	7.07e+41
25.98	7.99e+42	7.07e+41
26.11	7.95e+42	7.03e+41
26.12	7.95e+42	7.03e+41
26.12	7.95e+42	7.03e+41
26.12	7.95e+42	6.91e+41
26.12	7.95e+42	7.05e+41
26.12	7.94e+42	7.05e+41
26.13	7.94e+42	7.03e+41
26.18	7.88e+42	6.86e+41
26.18	7.88e+42	6.86e+41
26.19	7.88e+42	6.85e+41
26.19	7.84e+42	6.60e+41
26.19	7.84e+42	6.68e+41
26.19	7.84e+42	6.68e+41
26.73	7.64e+42	6.46e+41
26.73	7.64e+42	6.52e+41
26.73	7.64e+42	6.55e+41
26.74	7.64e+42	6.59e+41
26.91	7.58e+42	6.44e+41
27.19	7.44e+42	6.40e+41
27.52	7.29e+42	6.32e+41
27.52	7.29e+42	6.32e+41
27.53	7.28e+42	6.32e+41
27.53	7.30e+42	6.26e+41
27.53	7.30e+42	6.43e+41
27.53	7.30e+42	6.43e+41
27.71	7.20e+42	6.34e+41
27.71	7.19e+42	6.33e+41
27.72	7.19e+42	6.02e+41
27.72	7.20e+42	6.21e+41
27.73	7.20e+42	6.20e+41
27.73	7.20e+42	6.19e+41
27.82	7.15e+42	6.16e+41
27.93	7.32e+42	6.22e+41
28.12	7.13e+42	6.27e+41
28.14	7.24e+42	6.45e+41
28.19	7.23e+42	6.43e+41
28.39	7.18e+42	6.37e+41
28.39	7.18e+42	6.37e+41
28.72	7.12e+42	6.19e+41
28.72	7.12e+42	6.20e+41
28.72	7.13e+42	6.17e+41
28.72	7.16e+42	6.44e+41
28.73	7.15e+42	6.43e+41
28.73	7.14e+42	6.32e+41
28.74	7.14e+42	6.49e+41
28.86	7.12e+42	6.21e+41
28.89	6.96e+42	6.11e+41
28.90	6.96e+42	6.11e+41
29.74	6.94e+42	5.97e+41
29.74	6.94e+42	5.97e+41
29.87	6.94e+42	5.98e+41
30.00	6.78e+42	6.08e+41
30.01	6.78e+42	6.08e+41
30.01	6.77e+42	6.07e+41
30.01	6.78e+42	5.99e+41
30.01	6.77e+42	6.11e+41
30.01	6.77e+42	6.11e+41
30.07	6.70e+42	6.02e+41
30.07	6.70e+42	6.02e+41
30.07	6.69e+42	6.01e+41
30.07	6.66e+42	5.78e+41
30.07	6.66e+42	5.85e+41
30.08	6.66e+42	5.85e+41
30.08	6.66e+42	5.85e+41
30.11	6.66e+42	6.00e+41
30.14	6.69e+42	6.18e+41
30.14	6.69e+42	6.18e+41
30.14	6.69e+42	6.19e+41
30.14	6.62e+42	5.80e+41
30.14	6.62e+42	5.89e+41
30.14	6.62e+42	5.89e+41
30.15	6.62e+42	5.88e+41
30.20	6.59e+42	5.87e+41
30.21	6.59e+42	5.87e+41
30.22	6.58e+42	5.86e+41
30.34	6.43e+42	7.02e+41
30.35	6.42e+42	7.02e+41
30.40	6.40e+42	6.99e+41
30.41	6.40e+42	6.98e+41
30.53	6.34e+42	6.91e+41
30.54	6.34e+42	6.90e+41
30.60	6.31e+42	6.87e+41
30.62	6.30e+42	6.86e+41
30.71	6.26e+42	6.63e+41
30.72	6.26e+42	6.63e+41
30.72	6.25e+42	6.69e+41
30.72	6.25e+42	6.69e+41
30.73	6.25e+42	6.76e+41
30.73	6.25e+42	6.68e+41
30.73	6.24e+42	6.76e+41
30.73	6.24e+42	6.76e+41
30.74	6.24e+42	6.85e+41
30.75	6.23e+42	6.84e+41
30.87	6.18e+42	6.56e+41
31.19	6.03e+42	6.37e+41
31.27	5.99e+42	6.32e+41
31.27	5.99e+42	6.32e+41
31.28	5.98e+42	6.31e+41
31.86	5.72e+42	6.00e+41
32.11	5.55e+42	6.22e+41
32.54	5.36e+42	6.05e+41
32.54	5.36e+42	6.05e+41
32.54	5.36e+42	6.05e+41
32.55	5.36e+42	6.05e+41
32.55	5.36e+42	6.05e+41
32.55	5.36e+42	6.05e+41
32.55	5.36e+42	6.05e+41
32.55	5.36e+42	6.04e+41
32.61	5.34e+42	6.00e+41
32.61	5.34e+42	6.00e+41
32.61	5.34e+42	6.00e+41
32.61	5.34e+42	6.00e+41
32.62	5.34e+42	6.00e+41
32.62	5.34e+42	6.00e+41
32.62	5.34e+42	6.00e+41
32.62	5.34e+42	5.99e+41
32.71	5.32e+42	5.97e+41
32.71	5.32e+42	5.89e+41
32.72	5.33e+42	5.97e+41
32.72	5.32e+42	5.82e+41
32.72	5.31e+42	5.79e+41
32.72	5.31e+42	5.85e+41
32.73	5.32e+42	5.85e+41
32.73	5.31e+42	5.89e+41
32.82	5.30e+42	5.45e+41
32.84	5.28e+42	5.49e+41
32.86	5.32e+42	5.44e+41
32.92	5.44e+42	5.50e+41
32.94	5.43e+42	5.53e+41
32.94	5.43e+42	5.53e+41
32.94	5.43e+42	5.53e+41
32.94	5.42e+42	5.53e+41
32.95	5.42e+42	5.53e+41
32.96	5.42e+42	5.52e+41
33.08	5.35e+42	5.45e+41
33.09	5.34e+42	5.44e+41
33.12	5.32e+42	5.43e+41
33.14	5.31e+42	5.42e+41
33.16	5.31e+42	5.41e+41
33.21	5.28e+42	5.38e+41
33.48	5.16e+42	5.25e+41
33.49	5.16e+42	5.25e+41
33.61	5.10e+42	5.19e+41
33.63	5.10e+42	5.18e+41
33.72	5.06e+42	5.00e+41
33.72	5.06e+42	5.05e+41
33.72	5.06e+42	5.06e+41
33.73	5.11e+42	5.33e+41
33.82	5.06e+42	5.25e+41
33.85	5.08e+42	5.24e+41
33.86	5.26e+42	5.35e+41
34.71	4.91e+42	4.75e+41
34.71	4.91e+42	4.71e+41
34.71	4.90e+42	4.72e+41
34.72	4.89e+42	4.68e+41
34.72	4.89e+42	4.79e+41
34.72	4.89e+42	4.79e+41
34.72	4.90e+42	4.86e+41
34.72	4.90e+42	4.85e+41
34.81	4.86e+42	4.81e+41
34.85	4.91e+42	4.75e+41
34.86	4.93e+42	4.76e+41
34.89	4.88e+42	5.09e+41
34.89	4.88e+42	5.09e+41
34.89	4.88e+42	5.08e+41
34.90	4.88e+42	5.08e+41
34.90	4.88e+42	5.08e+41
34.90	4.88e+42	5.08e+41
34.90	4.88e+42	5.08e+41
34.90	4.87e+42	5.08e+41
35.01	4.83e+42	5.02e+41
35.01	4.83e+42	5.02e+41
35.02	4.83e+42	5.02e+41
35.02	4.83e+42	5.02e+41
35.02	4.83e+42	5.02e+41
35.02	4.83e+42	5.02e+41
35.02	4.83e+42	5.02e+41
35.02	4.83e+42	5.02e+41
35.11	4.83e+42	4.88e+41
35.70	4.72e+42	4.54e+41
35.70	4.72e+42	4.54e+41
35.71	4.74e+42	4.57e+41
35.71	4.75e+42	4.63e+41
35.71	4.75e+42	4.65e+41
35.72	4.74e+42	4.65e+41
35.72	4.74e+42	4.69e+41
35.72	4.74e+42	4.67e+41
35.83	4.72e+42	4.50e+41
35.85	4.76e+42	4.46e+41
35.90	4.79e+42	4.48e+41
36.08	4.73e+42	4.54e+41
36.08	4.73e+42	4.54e+41
36.09	4.73e+42	4.54e+41
36.09	4.72e+42	4.54e+41
36.09	4.72e+42	4.54e+41
36.09	4.72e+42	4.54e+41
36.09	4.72e+42	4.54e+41
36.09	4.72e+42	4.54e+41
36.19	4.71e+42	4.51e+41
36.22	4.70e+42	4.51e+41
36.23	4.70e+42	4.51e+41
36.28	4.69e+42	4.50e+41
36.30	4.69e+42	4.49e+41
36.35	4.68e+42	4.48e+41
36.36	4.68e+42	4.48e+41
36.42	4.67e+42	4.46e+41
36.44	4.67e+42	4.46e+41
36.48	4.66e+42	4.45e+41
36.50	4.66e+42	4.44e+41
36.55	4.65e+42	4.43e+41
36.55	4.65e+42	4.43e+41
36.56	4.65e+42	4.43e+41
36.56	4.65e+42	4.43e+41
36.56	4.65e+42	4.43e+41
36.56	4.65e+42	4.43e+41
36.57	4.65e+42	4.43e+41
36.57	4.65e+42	4.43e+41
36.62	4.65e+42	4.40e+41
36.62	4.65e+42	4.40e+41
36.63	4.65e+42	4.40e+41
36.63	4.65e+42	4.40e+41
36.63	4.65e+42	4.40e+41
36.63	4.64e+42	4.40e+41
36.63	4.64e+42	4.40e+41
36.63	4.64e+42	4.39e+41
36.71	4.64e+42	4.33e+41
36.71	4.64e+42	4.45e+41
36.71	4.64e+42	4.45e+41
36.71	4.63e+42	4.53e+41
36.90	4.62e+42	4.39e+41
37.20	4.59e+42	4.48e+41
37.22	4.59e+42	4.47e+41
37.70	4.44e+42	3.94e+41
37.71	4.46e+42	4.08e+41
37.71	4.47e+42	4.09e+41
37.71	4.47e+42	4.28e+41
37.82	4.46e+42	4.30e+41
37.84	4.40e+42	4.11e+41
37.90	4.46e+42	4.15e+41
38.18	4.47e+42	4.12e+41
38.19	4.46e+42	4.23e+41
38.21	4.46e+42	4.22e+41
38.49	4.38e+42	4.12e+41
38.49	4.38e+42	4.12e+41
38.49	4.38e+42	4.12e+41
38.50	4.38e+42	4.12e+41
38.50	4.38e+42	4.12e+41
38.50	4.38e+42	4.11e+41
38.50	4.38e+42	4.11e+41
38.50	4.38e+42	4.11e+41
38.50	4.41e+42	4.21e+41
38.56	4.36e+42	4.10e+41
38.56	4.36e+42	4.10e+41
38.56	4.36e+42	4.10e+41
38.56	4.36e+42	4.09e+41
38.57	4.35e+42	4.09e+41
38.57	4.35e+42	4.09e+41
38.57	4.35e+42	4.09e+41
38.57	4.35e+42	4.08e+41
38.57	4.39e+42	4.18e+41
38.70	4.37e+42	3.93e+41
38.71	4.37e+42	3.92e+41
38.71	4.37e+42	3.90e+41
38.71	4.37e+42	4.08e+41
38.84	4.37e+42	3.99e+41
38.89	4.40e+42	4.05e+41
38.89	4.36e+42	3.99e+41
39.21	4.32e+42	4.03e+41
39.56	4.24e+42	3.92e+41
39.57	4.24e+42	3.92e+41
39.57	4.24e+42	3.92e+41
39.57	4.23e+42	3.92e+41
39.57	4.23e+42	3.92e+41
39.57	4.23e+42	3.92e+41
39.57	4.23e+42	3.92e+41
39.58	4.25e+42	3.97e+41
39.63	4.21e+42	3.90e+41
39.63	4.21e+42	3.90e+41
39.64	4.21e+42	3.90e+41
39.64	4.21e+42	3.90e+41
39.64	4.21e+42	3.89e+41
39.64	4.21e+42	3.89e+41
39.64	4.21e+42	3.89e+41
39.64	4.21e+42	3.89e+41
39.64	4.23e+42	3.95e+41
39.70	4.23e+42	3.76e+41
39.71	4.21e+42	3.72e+41
39.71	4.23e+42	3.72e+41
39.71	4.23e+42	3.74e+41
39.71	4.22e+42	3.70e+41
39.71	4.22e+42	3.71e+41
39.77	4.22e+42	3.71e+41
39.78	4.22e+42	3.71e+41
39.83	4.22e+42	3.68e+41
39.84	4.22e+42	3.68e+41
39.84	4.22e+42	3.58e+41
39.89	4.22e+42	3.69e+41
39.91	4.22e+42	3.68e+41
39.96	4.21e+42	3.65e+41
39.97	4.21e+42	3.65e+41
40.03	4.21e+42	3.67e+41
40.04	4.21e+42	3.67e+41
40.09	4.21e+42	3.68e+41
40.11	4.21e+42	3.68e+41
40.12	4.21e+42	3.68e+41
40.16	4.21e+42	3.67e+41
40.17	4.20e+42	3.67e+41
40.19	4.20e+42	3.67e+41
40.23	4.20e+42	3.66e+41
40.24	4.20e+42	3.66e+41
40.31	4.19e+42	3.65e+41
40.31	4.19e+42	3.65e+41
40.50	4.16e+42	3.62e+41
40.50	4.16e+42	3.62e+41
40.50	4.16e+42	3.62e+41
40.50	4.16e+42	3.62e+41
40.50	4.16e+42	3.62e+41
40.51	4.16e+42	3.62e+41
40.70	4.14e+42	3.59e+41
40.70	4.14e+42	3.59e+41
40.85	4.12e+42	3.46e+41
40.89	4.13e+42	3.46e+41
41.18	4.08e+42	3.52e+41
41.43	4.04e+42	3.47e+41
41.44	4.04e+42	3.47e+41
41.44	4.04e+42	3.47e+41
41.44	4.04e+42	3.47e+41
41.44	4.04e+42	3.47e+41
41.44	4.04e+42	3.47e+41
41.45	4.04e+42	3.47e+41
41.45	4.04e+42	3.47e+41
41.45	4.04e+42	3.47e+41
41.70	4.02e+42	3.41e+41
41.84	4.01e+42	3.47e+41
41.89	4.01e+42	3.47e+41
42.04	3.97e+42	3.55e+41
42.04	3.97e+42	3.54e+41
42.04	3.97e+42	3.54e+41
42.04	3.97e+42	3.54e+41
42.04	3.97e+42	3.54e+41
42.05	3.97e+42	3.54e+41
42.05	3.97e+42	3.54e+41
42.05	3.97e+42	3.54e+41
42.05	3.97e+42	3.55e+41
42.13	3.97e+42	3.49e+41
42.25	3.95e+42	3.49e+41
42.71	3.91e+42	3.48e+41
42.71	3.91e+42	3.48e+41
42.71	3.91e+42	3.48e+41
42.71	3.91e+42	3.48e+41
42.71	3.91e+42	3.48e+41
42.72	3.91e+42	3.48e+41
42.72	3.91e+42	3.48e+41
42.72	3.91e+42	3.48e+41
42.72	3.91e+42	3.47e+41
42.84	3.92e+42	3.36e+41
42.89	3.92e+42	3.36e+41
43.10	3.88e+42	3.39e+41
43.17	3.87e+42	3.44e+41
43.31	3.85e+42	3.42e+41
43.31	3.85e+42	3.42e+41
43.31	3.85e+42	3.42e+41
43.31	3.85e+42	3.42e+41
43.32	3.85e+42	3.42e+41
43.32	3.85e+42	3.42e+41
43.32	3.85e+42	3.42e+41
43.32	3.85e+42	3.42e+41
43.32	3.85e+42	3.43e+41
43.45	3.84e+42	3.40e+41
43.45	3.84e+42	3.40e+41
43.45	3.84e+42	3.40e+41
43.45	3.84e+42	3.40e+41
43.45	3.84e+42	3.40e+41
43.45	3.84e+42	3.40e+41
43.46	3.84e+42	3.40e+41
43.46	3.84e+42	3.40e+41
43.46	3.85e+42	3.44e+41
43.83	3.85e+42	3.27e+41
44.10	3.78e+42	3.30e+41
44.44	3.73e+42	3.32e+41
44.44	3.73e+42	3.32e+41
44.45	3.73e+42	3.32e+41
44.45	3.73e+42	3.32e+41
44.45	3.73e+42	3.32e+41
44.45	3.73e+42	3.32e+41
44.45	3.73e+42	3.32e+41
44.45	3.73e+42	3.32e+41
44.45	3.73e+42	3.32e+41
44.98	3.68e+42	3.30e+41
44.98	3.68e+42	3.30e+41
44.99	3.68e+42	3.30e+41
44.99	3.68e+42	3.30e+41
44.99	3.68e+42	3.30e+41
44.99	3.68e+42	3.30e+41
44.99	3.68e+42	3.30e+41
44.99	3.68e+42	3.30e+41
45.00	3.67e+42	3.26e+41
45.10	3.66e+42	3.14e+41
45.11	3.66e+42	3.23e+41
45.11	3.66e+42	3.23e+41
45.11	3.66e+42	3.23e+41
45.11	3.66e+42	3.23e+41
45.11	3.66e+42	3.23e+41
45.11	3.66e+42	3.23e+41
45.13	3.66e+42	3.23e+41
45.17	3.65e+42	3.22e+41
45.18	3.65e+42	3.22e+41
45.19	3.65e+42	3.22e+41
45.24	3.64e+42	3.21e+41
45.26	3.64e+42	3.21e+41
45.45	3.61e+42	3.19e+41
45.45	3.61e+42	3.19e+41
45.45	3.61e+42	3.19e+41
45.45	3.61e+42	3.19e+41
45.46	3.61e+42	3.18e+41
45.46	3.61e+42	3.18e+41
45.46	3.61e+42	3.18e+41
45.46	3.61e+42	3.18e+41
45.46	3.61e+42	3.19e+41
45.65	3.59e+42	3.17e+41
45.67	3.59e+42	3.17e+41
45.99	3.56e+42	3.14e+41
45.99	3.56e+42	3.14e+41
45.99	3.56e+42	3.14e+41
45.99	3.56e+42	3.14e+41
45.99	3.56e+42	3.14e+41
46.00	3.56e+42	3.14e+41
46.00	3.55e+42	3.14e+41
46.00	3.55e+42	3.14e+41
46.00	3.54e+42	3.11e+41
46.05	3.54e+42	3.11e+41
46.06	3.54e+42	3.10e+41
46.58	3.48e+42	3.05e+41
46.58	3.48e+42	3.05e+41
46.59	3.48e+42	3.05e+41
46.59	3.48e+42	3.05e+41
46.59	3.48e+42	3.05e+41
46.59	3.48e+42	3.05e+41
46.59	3.48e+42	3.05e+41
46.59	3.48e+42	3.05e+41
46.59	3.47e+42	3.04e+41
46.83	3.47e+42	2.93e+41
46.85	3.46e+42	3.04e+41
46.85	3.46e+42	3.04e+41
46.85	3.46e+42	3.04e+41
46.85	3.46e+42	3.04e+41
46.85	3.46e+42	3.04e+41
46.85	3.46e+42	3.04e+41
46.85	3.46e+42	3.04e+41
46.86	3.46e+42	3.04e+41
46.86	3.45e+42	3.02e+41
46.86	3.45e+42	3.02e+41
47.10	3.32e+42	2.86e+41
47.12	3.32e+42	2.90e+41
47.12	3.32e+42	2.90e+41
47.12	3.32e+42	2.90e+41
47.12	3.32e+42	2.90e+41
47.12	3.32e+42	2.90e+41
47.12	3.32e+42	2.90e+41
47.12	3.31e+42	2.90e+41
47.13	3.31e+42	2.90e+41
47.13	3.32e+42	2.91e+41
47.16	3.31e+42	2.81e+41
47.17	3.31e+42	2.89e+41
47.18	3.32e+42	2.90e+41
47.18	3.32e+42	2.90e+41
47.19	3.32e+42	2.90e+41
47.19	3.32e+42	2.91e+41
47.19	3.32e+42	2.91e+41
47.19	3.32e+42	2.91e+41
47.19	3.32e+42	2.91e+41
47.19	3.32e+42	2.91e+41
47.19	3.31e+42	2.87e+41
48.16	3.16e+42	2.67e+41
48.21	3.16e+42	2.73e+41
48.52	3.16e+42	2.72e+41
48.52	3.16e+42	2.72e+41
48.52	3.16e+42	2.72e+41
48.52	3.16e+42	2.72e+41
48.53	3.16e+42	2.72e+41
48.53	3.16e+42	2.72e+41
48.53	3.16e+42	2.72e+41
48.53	3.16e+42	2.72e+41
48.53	3.16e+42	2.72e+41
48.59	3.16e+42	2.72e+41
48.59	3.16e+42	2.72e+41
48.59	3.16e+42	2.72e+41
48.59	3.16e+42	2.72e+41
48.59	3.16e+42	2.72e+41
48.59	3.16e+42	2.72e+41
48.59	3.16e+42	2.72e+41
48.59	3.16e+42	2.72e+41
48.60	3.16e+42	2.72e+41
48.65	3.16e+42	2.71e+41
48.65	3.16e+42	2.71e+41
48.65	3.16e+42	2.71e+41
48.66	3.16e+42	2.71e+41
48.67	3.16e+42	2.71e+41
48.72	3.16e+42	2.71e+41
48.74	3.16e+42	2.71e+41
48.79	3.16e+42	2.71e+41
48.80	3.16e+42	2.71e+41
48.84	3.16e+42	2.63e+41
48.85	3.15e+42	2.63e+41
48.87	3.15e+42	2.63e+41
48.89	3.15e+42	2.63e+41
48.99	3.12e+42	2.68e+41
49.00	3.12e+42	2.67e+41
49.19	3.08e+42	2.64e+41
49.80	2.93e+42	2.53e+41
49.80	2.93e+42	2.53e+41
49.80	2.93e+42	2.53e+41
49.80	2.94e+42	2.54e+41
49.80	2.94e+42	2.54e+41
49.80	2.94e+42	2.54e+41
49.81	2.94e+42	2.53e+41
49.81	2.94e+42	2.53e+41
49.81	2.94e+42	2.53e+41
49.81	2.95e+42	2.56e+41
50.53	2.78e+42	2.41e+41
50.53	2.78e+42	2.41e+41
50.54	2.78e+42	2.41e+41
50.54	2.80e+42	2.42e+41
50.54	2.80e+42	2.42e+41
50.54	2.80e+42	2.42e+41
50.54	2.80e+42	2.42e+41
50.54	2.80e+42	2.42e+41
50.54	2.80e+42	2.42e+41
50.55	2.81e+42	2.45e+41
50.83	2.76e+42	2.34e+41
51.13	2.69e+42	2.36e+41
51.14	2.69e+42	2.36e+41
51.14	2.69e+42	2.36e+41
51.14	2.69e+42	2.36e+41
51.14	2.69e+42	2.36e+41
51.15	2.69e+42	2.36e+41
51.17	2.68e+42	2.36e+41
51.61	2.62e+42	2.30e+41
51.61	2.62e+42	2.31e+41
51.61	2.62e+42	2.31e+41
51.61	2.62e+42	2.31e+41
51.62	2.63e+42	2.31e+41
52.17	2.55e+42	2.23e+41
52.60	2.48e+42	2.18e+41
52.60	2.48e+42	2.18e+41
52.61	2.48e+42	2.18e+41
52.61	2.48e+42	2.18e+41
52.61	2.48e+42	2.18e+41
52.62	2.48e+42	2.18e+41
52.88	2.46e+42	2.08e+41
53.17	2.41e+42	2.09e+41
53.81	2.32e+42	2.02e+41
53.81	2.32e+42	2.02e+41
53.81	2.32e+42	2.03e+41
53.82	2.32e+42	2.03e+41
53.82	2.32e+42	2.03e+41
54.10	2.28e+42	1.99e+41
54.17	2.27e+42	2.00e+41
54.75	2.20e+42	1.94e+41
54.76	2.20e+42	1.95e+41
54.76	2.20e+42	1.95e+41
54.76	2.20e+42	1.95e+41
54.76	2.20e+42	1.95e+41
54.76	2.19e+42	1.94e+41
54.82	2.20e+42	1.88e+41
54.82	2.18e+42	1.89e+41
54.83	2.17e+42	1.88e+41
54.83	2.16e+42	1.88e+41
54.83	2.15e+42	1.88e+41
54.84	2.11e+42	1.83e+41
54.85	2.13e+42	1.87e+41
54.86	2.15e+42	1.88e+41
54.88	2.20e+42	1.88e+41
55.17	2.14e+42	1.89e+41
55.34	2.10e+42	1.85e+41
55.34	2.11e+42	1.88e+41
55.34	2.11e+42	1.88e+41
55.34	2.13e+42	1.89e+41
55.34	2.12e+42	1.89e+41
55.34	2.13e+42	1.89e+41
55.41	2.11e+42	1.87e+41
55.42	2.11e+42	1.87e+41
55.42	2.11e+42	1.87e+41
55.42	2.11e+42	1.87e+41
55.42	2.11e+42	1.87e+41
55.43	2.11e+42	1.87e+41
55.50	2.09e+42	1.81e+41
55.82	2.05e+42	1.75e+41
55.82	2.05e+42	1.81e+41
55.87	2.06e+42	1.76e+41
56.16	2.03e+42	1.79e+41
56.41	2.01e+42	1.77e+41
56.41	2.02e+42	1.80e+41
56.41	2.02e+42	1.80e+41
56.41	2.02e+42	1.80e+41
56.41	2.02e+42	1.79e+41
56.41	2.02e+42	1.79e+41
56.81	1.96e+42	1.74e+41
56.81	1.96e+42	1.74e+41
56.81	1.96e+42	1.74e+41
56.82	1.96e+42	1.74e+41
56.82	1.96e+42	1.74e+41
56.82	1.96e+42	1.74e+41
57.17	1.93e+42	1.72e+41
57.89	1.86e+42	1.68e+41
57.89	1.86e+42	1.68e+41
57.89	1.86e+42	1.68e+41
57.89	1.86e+42	1.68e+41
57.95	1.85e+42	1.66e+41
57.96	1.85e+42	1.66e+41
57.96	1.85e+42	1.66e+41
57.96	1.85e+42	1.66e+41
57.96	1.85e+42	1.66e+41
58.19	1.83e+42	1.64e+41
58.68	1.78e+42	1.50e+41
58.68	1.78e+42	1.50e+41
58.68	1.78e+42	1.50e+41
58.69	1.78e+42	1.50e+41
58.69	1.78e+42	1.50e+41
58.69	1.78e+42	1.50e+41
58.75	1.78e+42	1.51e+41
58.75	1.78e+42	1.51e+41
58.75	1.78e+42	1.51e+41
58.76	1.78e+42	1.51e+41
58.76	1.78e+42	1.51e+41
58.76	1.78e+42	1.51e+41
58.82	1.77e+42	1.51e+41
58.83	1.76e+42	1.46e+41
59.48	1.71e+42	1.45e+41
59.49	1.71e+42	1.45e+41
59.49	1.71e+42	1.45e+41
59.49	1.71e+42	1.45e+41
59.49	1.71e+42	1.45e+41
59.49	1.71e+42	1.45e+41
59.55	1.69e+42	1.43e+41
59.55	1.69e+42	1.43e+41
59.55	1.69e+42	1.43e+41
59.55	1.69e+42	1.48e+41
59.56	1.69e+42	1.48e+41
59.56	1.69e+42	1.50e+41
60.50	1.63e+42	1.45e+41
60.55	1.62e+42	1.45e+41
60.56	1.62e+42	1.45e+41
60.56	1.62e+42	1.40e+41
60.56	1.62e+42	1.40e+41
60.56	1.62e+42	1.38e+41
60.56	1.62e+42	1.38e+41
60.62	1.61e+42	1.37e+41
60.62	1.61e+42	1.37e+41
60.62	1.60e+42	1.37e+41
60.62	1.60e+42	1.37e+41
60.62	1.60e+42	1.36e+41
60.62	1.60e+42	1.36e+41
60.62	1.59e+42	1.35e+41
60.63	1.59e+42	1.35e+41
60.63	1.59e+42	1.35e+41
60.63	1.61e+42	1.36e+41
60.63	1.61e+42	1.36e+41
60.63	1.61e+42	1.35e+41
60.88	1.59e+42	1.27e+41
61.08	1.55e+42	1.31e+41
61.62	1.54e+42	1.33e+41
61.62	1.54e+42	1.33e+41
61.62	1.54e+42	1.32e+41
61.62	1.54e+42	1.33e+41
61.63	1.54e+42	1.33e+41
61.63	1.55e+42	1.33e+41
61.63	1.55e+42	1.34e+41
61.63	1.54e+42	1.32e+41
62.09	1.51e+42	1.23e+41
62.63	1.51e+42	1.29e+41
62.63	1.51e+42	1.29e+41
62.63	1.51e+42	1.29e+41
62.63	1.51e+42	1.29e+41
62.63	1.51e+42	1.29e+41
62.64	1.51e+42	1.29e+41
63.10	1.48e+42	1.27e+41
63.10	1.48e+42	1.27e+41
63.10	1.48e+42	1.27e+41
63.11	1.48e+42	1.27e+41
63.11	1.48e+42	1.27e+41
63.11	1.48e+42	1.27e+41
63.16	1.48e+42	1.28e+41
63.16	1.48e+42	1.28e+41
63.16	1.48e+42	1.28e+41
63.16	1.48e+42	1.28e+41
63.17	1.48e+42	1.28e+41
63.17	1.48e+42	1.28e+41
63.17	1.48e+42	1.26e+41
63.17	1.48e+42	1.26e+41
63.17	1.48e+42	1.26e+41
63.17	1.48e+42	1.27e+41
63.17	1.48e+42	1.27e+41
63.17	1.48e+42	1.27e+41
63.86	1.42e+42	1.20e+41
64.23	1.38e+42	1.18e+41
64.23	1.38e+42	1.18e+41
64.23	1.38e+42	1.18e+41
64.24	1.38e+42	1.19e+41
64.24	1.38e+42	1.19e+41
64.24	1.39e+42	1.19e+41
64.70	1.43e+42	1.23e+41
64.70	1.43e+42	1.23e+41
64.70	1.43e+42	1.23e+41
64.70	1.41e+42	1.22e+41
64.70	1.41e+42	1.29e+41
64.70	1.42e+42	1.29e+41
65.28	1.38e+42	1.29e+41
65.37	1.36e+42	1.27e+41
65.37	1.36e+42	1.27e+41
65.37	1.36e+42	1.21e+41
65.37	1.36e+42	1.21e+41
65.38	1.36e+42	1.18e+41
65.38	1.36e+42	1.18e+41
65.83	1.35e+42	1.16e+41
65.83	1.35e+42	1.17e+41
65.84	1.35e+42	1.17e+41
65.84	1.37e+42	1.18e+41
65.84	1.37e+42	1.18e+41
65.84	1.36e+42	1.18e+41
66.10	1.32e+42	1.14e+41
66.10	1.32e+42	1.14e+41
66.11	1.32e+42	1.14e+41
66.11	1.32e+42	1.16e+41
66.11	1.32e+42	1.16e+41
66.12	1.32e+42	1.17e+41
66.28	1.37e+42	1.20e+41
66.84	1.31e+42	1.07e+41
67.24	1.27e+42	1.12e+41
67.24	1.27e+42	1.11e+41
67.24	1.27e+42	1.11e+41
67.24	1.28e+42	1.12e+41
67.24	1.28e+42	1.13e+41
67.24	1.29e+42	1.14e+41
67.50	1.26e+42	1.08e+41
67.98	1.23e+42	1.08e+41
67.98	1.23e+42	1.08e+41
67.98	1.23e+42	1.07e+41
67.98	1.23e+42	1.07e+41
67.99	1.23e+42	1.07e+41
67.99	1.22e+42	1.07e+41
68.11	1.20e+42	1.05e+41
68.11	1.21e+42	1.06e+41
68.11	1.21e+42	1.06e+41
68.11	1.23e+42	1.08e+41
68.11	1.23e+42	1.08e+41
68.11	1.23e+42	1.08e+41
68.26	1.21e+42	9.89e+40
68.31	1.20e+42	1.05e+41
68.31	1.20e+42	1.05e+41
68.31	1.20e+42	1.05e+41
68.32	1.20e+42	1.05e+41
68.32	1.20e+42	1.05e+41
68.32	1.20e+42	1.05e+41
69.71	1.18e+42	1.04e+41
69.71	1.18e+42	1.02e+41
69.72	1.18e+42	1.02e+41
69.72	1.18e+42	1.02e+41
69.72	1.18e+42	1.02e+41
69.72	1.17e+42	1.01e+41
69.98	1.16e+42	1.02e+41
69.98	1.16e+42	1.02e+41
69.99	1.16e+42	1.02e+41
69.99	1.16e+42	1.04e+41
69.99	1.16e+42	1.04e+41
69.99	1.16e+42	1.04e+41
70.08	1.18e+42	1.06e+41
70.28	1.20e+42	1.08e+41
70.32	1.15e+42	1.04e+41
70.32	1.15e+42	1.02e+41
70.32	1.15e+42	1.02e+41
70.32	1.15e+42	1.03e+41
70.32	1.15e+42	1.01e+41
70.32	1.16e+42	1.02e+41
70.46	1.15e+42	1.01e+41
70.46	1.15e+42	1.01e+41
70.46	1.15e+42	1.01e+41
70.46	1.15e+42	1.01e+41
70.46	1.15e+42	1.01e+41
70.46	1.15e+42	1.01e+41
71.06	1.13e+42	1.00e+41
71.06	1.13e+42	1.00e+41
71.06	1.13e+42	1.01e+41
71.06	1.13e+42	1.01e+41
71.06	1.13e+42	1.00e+41
71.06	1.13e+42	1.00e+41
71.09	1.13e+42	9.50e+40
71.12	1.13e+42	9.92e+40
71.12	1.13e+42	9.96e+40
71.12	1.13e+42	9.97e+40
71.12	1.14e+42	1.00e+41
71.12	1.14e+42	1.00e+41
71.12	1.14e+42	1.00e+41
71.19	1.12e+42	9.86e+40
71.19	1.12e+42	9.86e+40
71.19	1.12e+42	9.86e+40
71.19	1.12e+42	9.87e+40
71.20	1.12e+42	9.87e+40
71.20	1.12e+42	9.89e+40
71.24	1.14e+42	9.69e+40
71.59	1.12e+42	9.89e+40
71.59	1.12e+42	9.89e+40
71.59	1.12e+42	9.91e+40
71.59	1.12e+42	9.93e+40
71.59	1.12e+42	9.93e+40
71.59	1.12e+42	9.95e+40
72.12	1.08e+42	9.57e+40
72.12	1.08e+42	9.51e+40
72.12	1.08e+42	9.51e+40
72.13	1.10e+42	9.60e+40
72.13	1.10e+42	9.60e+40
72.13	1.10e+42	9.59e+40
72.26	1.08e+42	9.55e+40
72.26	1.08e+42	9.54e+40
72.26	1.08e+42	9.55e+40
72.26	1.08e+42	9.55e+40
72.26	1.08e+42	9.55e+40
72.27	1.08e+42	9.55e+40
72.63	1.08e+42	8.87e+40
73.50	1.07e+42	8.84e+40
74.29	1.05e+42	9.28e+40
74.77	1.03e+42	8.80e+40
75.48	1.02e+42	9.00e+40
76.21	9.80e+41	8.83e+40
76.21	9.80e+41	8.83e+40
76.21	9.80e+41	8.66e+40
76.21	9.79e+41	8.83e+40
76.22	9.79e+41	8.82e+40
76.22	9.79e+41	9.07e+40
76.86	9.53e+41	8.83e+40
78.25	9.43e+41	7.73e+40
78.61	9.11e+41	7.51e+40
78.82	9.10e+41	8.10e+40
78.82	9.10e+41	8.10e+40
78.82	9.10e+41	8.10e+40
78.82	9.09e+41	8.09e+40
78.82	9.09e+41	8.09e+40
78.83	9.08e+41	8.08e+40
78.86	8.81e+41	7.69e+40
81.03	8.17e+41	7.28e+40
81.03	8.17e+41	7.28e+40
81.04	8.17e+41	7.28e+40
81.04	8.17e+41	7.28e+40
81.04	8.17e+41	7.28e+40
81.04	8.17e+41	7.28e+40
81.29	8.26e+41	6.78e+40
81.30	8.12e+41	7.48e+40
81.76	8.05e+41	7.14e+40
82.30	8.00e+41	7.28e+40
82.30	8.00e+41	7.28e+40
82.30	8.00e+41	7.28e+40
82.31	8.00e+41	7.28e+40
82.31	8.00e+41	7.19e+40
82.31	8.00e+41	7.19e+40
83.30	7.83e+41	6.47e+40
84.27	7.57e+41	6.26e+40
84.63	7.76e+41	6.38e+40
85.05	7.52e+41	6.73e+40
85.05	7.52e+41	6.73e+40
85.05	7.52e+41	6.73e+40
85.05	7.52e+41	6.73e+40
85.06	7.52e+41	6.73e+40
85.06	7.51e+41	6.73e+40
85.28	7.37e+41	6.10e+40
86.13	7.23e+41	6.78e+40
86.27	7.21e+41	6.76e+40
86.52	7.32e+41	6.00e+40
86.59	7.32e+41	6.05e+40
87.27	7.37e+41	6.07e+40
88.99	7.17e+41	6.42e+40
89.00	7.17e+41	6.42e+40
89.00	7.17e+41	6.42e+40
89.00	7.17e+41	6.42e+40
89.00	7.17e+41	6.42e+40
89.01	7.17e+41	6.41e+40
89.29	7.12e+41	5.89e+40
90.40	6.67e+41	6.04e+40
90.40	6.67e+41	6.04e+40
90.40	6.67e+41	6.05e+40
90.41	6.67e+41	6.05e+40
90.41	6.67e+41	6.05e+40
90.41	6.68e+41	6.05e+40
90.52	6.75e+41	5.61e+40
91.28	6.39e+41	5.35e+40
91.60	6.45e+41	5.39e+40
92.06	6.40e+41	5.80e+40
92.27	6.23e+41	5.21e+40
92.30	6.14e+41	5.62e+40
92.52	6.25e+41	5.68e+40
92.58	6.33e+41	5.28e+40
92.88	6.16e+41	5.62e+40
92.88	6.16e+41	5.62e+40
92.88	6.16e+41	5.62e+40
92.88	6.16e+41	5.62e+40
92.88	6.16e+41	5.62e+40
92.89	6.16e+41	5.62e+40
93.25	5.96e+41	5.01e+40
93.53	6.01e+41	5.25e+40
94.25	5.86e+41	4.88e+40
94.93	5.66e+41	5.16e+40
94.94	5.66e+41	5.16e+40
94.94	5.66e+41	5.16e+40
94.94	5.66e+41	5.16e+40
94.94	5.66e+41	5.16e+40
94.95	5.66e+41	5.16e+40
95.30	5.64e+41	4.69e+40
95.58	5.76e+41	4.75e+40
96.31	5.65e+41	5.46e+40
96.57	5.66e+41	4.64e+40
97.01	5.44e+41	4.92e+40
97.01	5.44e+41	4.92e+40
97.01	5.44e+41	4.92e+40
97.01	5.44e+41	4.92e+40
97.01	5.44e+41	4.92e+40
97.02	5.44e+41	4.92e+40
97.29	5.45e+41	4.49e+40
97.56	5.55e+41	4.57e+40
98.56	5.42e+41	4.52e+40
99.01	5.21e+41	4.82e+40
99.01	5.21e+41	4.82e+40
99.01	5.21e+41	4.83e+40
99.02	5.21e+41	4.83e+40
99.02	5.21e+41	4.83e+40
99.02	5.21e+41	4.82e+40
99.30	5.18e+41	4.37e+40
99.56	5.28e+41	4.41e+40
100.56	5.06e+41	4.63e+40
100.56	5.06e+41	4.63e+40
100.56	5.06e+41	4.63e+40
100.56	5.06e+41	5.49e+40
100.56	5.06e+41	5.49e+40
100.57	5.06e+41	5.67e+40
101.07	5.20e+41	5.88e+40
101.51	4.98e+41	4.52e+40
102.76	4.81e+41	4.50e+40
102.76	4.81e+41	4.49e+40
102.76	4.81e+41	4.43e+40
102.76	4.81e+41	4.42e+40
102.77	4.81e+41	4.42e+40
102.77	4.81e+41	4.43e+40
104.63	4.45e+41	4.09e+40
104.63	4.45e+41	4.09e+40
104.63	4.45e+41	4.09e+40
104.64	4.45e+41	4.09e+40
104.64	4.45e+41	4.09e+40
104.64	4.45e+41	4.09e+40
105.28	4.48e+41	3.72e+40
106.83	4.31e+41	3.98e+40
106.83	4.31e+41	3.98e+40
106.83	4.31e+41	3.98e+40
106.84	4.31e+41	3.98e+40
106.84	4.31e+41	3.98e+40
106.84	4.31e+41	3.98e+40
108.17	4.13e+41	3.82e+40
108.17	4.13e+41	3.82e+40
108.17	4.13e+41	3.82e+40
108.17	4.13e+41	3.84e+40
108.18	4.13e+41	3.84e+40
108.18	4.13e+41	3.84e+40
108.54	4.21e+41	3.79e+40
110.52	4.02e+41	3.60e+40
113.05	3.77e+41	3.55e+40
113.05	3.77e+41	3.55e+40
113.05	3.77e+41	3.56e+40
113.05	3.77e+41	3.56e+40
113.06	3.77e+41	3.56e+40
113.06	3.77e+41	3.56e+40
116.28	3.46e+41	2.91e+40
116.49	3.56e+41	3.28e+40
116.99	3.44e+41	3.25e+40
116.99	3.44e+41	3.25e+40
116.99	3.44e+41	3.19e+40
117.00	3.44e+41	3.19e+40
117.00	3.44e+41	3.19e+40
117.00	3.44e+41	3.19e+40
117.24	3.35e+41	2.76e+40
119.19	3.31e+41	2.82e+40
119.29	3.29e+41	2.71e+40
120.27	3.23e+41	2.67e+40
122.21	3.08e+41	2.69e+40
122.22	3.04e+41	2.51e+40
125.32	2.88e+41	2.40e+40
126.25	2.80e+41	2.33e+40
126.29	2.81e+41	2.34e+40
127.18	2.76e+41	2.30e+40
127.52	2.84e+41	2.67e+40
128.23	2.66e+41	2.34e+40
133.54	2.48e+41	2.08e+40
134.54	2.40e+41	2.02e+40
135.48	2.36e+41	1.99e+40
135.54	2.44e+41	2.31e+40
136.18	2.34e+41	1.98e+40
136.32	2.38e+41	2.53e+40
136.52	2.31e+41	1.95e+40
137.20	2.26e+41	1.91e+40
137.45	2.30e+41	1.94e+40
138.28	2.23e+41	2.19e+40
138.58	2.30e+41	2.27e+40
139.17	2.26e+41	1.91e+40
140.52	2.22e+41	2.05e+40
141.18	2.02e+41	1.71e+40
142.22	2.22e+41	1.88e+40
144.27	2.00e+41	1.71e+40
145.18	1.91e+41	1.63e+40
145.32	2.05e+41	2.04e+40
148.15	1.92e+41	1.65e+40
148.49	1.96e+41	1.92e+40
149.62	1.78e+41	1.53e+40
151.46	1.82e+41	1.80e+40
152.64	1.69e+41	1.45e+40
153.23	1.66e+41	1.43e+40
154.20	1.62e+41	1.40e+40
155.64	1.66e+41	1.43e+40
156.09	1.57e+41	1.49e+40
156.10	1.57e+41	1.36e+40
156.43	1.61e+41	1.38e+40
157.29	1.53e+41	1.61e+40
157.42	1.63e+41	1.67e+40
158.20	1.55e+41	1.43e+40
158.51	1.53e+41	1.32e+40
159.26	1.49e+41	1.50e+40
159.60	1.43e+41	1.23e+40
160.40	1.49e+41	1.30e+40
161.58	1.44e+41	1.25e+40
162.38	1.44e+41	1.25e+40
166.37	1.33e+41	1.15e+40
169.50	1.36e+41	1.34e+40
170.05	1.29e+41	1.25e+40
174.35	1.20e+41	1.04e+40
176.08	1.22e+41	1.06e+40
176.27	1.25e+41	1.32e+40
177.01	1.16e+41	1.12e+40
177.08	1.16e+41	1.01e+40
179.57	1.10e+41	9.62e+39
181.03	1.07e+41	9.40e+39
181.27	1.12e+41	1.18e+40
181.33	1.09e+41	9.55e+39
182.55	1.02e+41	8.86e+39
183.52	1.02e+41	8.88e+39
184.01	1.03e+41	1.00e+40
184.54	1.02e+41	8.90e+39
185.63	9.84e+40	8.64e+39
186.55	9.86e+40	8.61e+39
187.40	9.57e+40	8.32e+39
188.02	9.88e+40	8.65e+39
189.04	9.59e+40	8.40e+39
189.24	9.75e+40	8.54e+39
190.21	8.93e+40	9.01e+39
190.53	9.24e+40	8.12e+39
191.04	9.42e+40	8.31e+39
191.27	9.25e+40	8.15e+39
194.50	8.79e+40	7.74e+39
197.22	8.68e+40	7.68e+39
199.11	8.10e+40	7.17e+39
199.19	8.30e+40	7.30e+39
201.08	8.03e+40	7.07e+39
201.25	7.90e+40	6.94e+39
202.05	7.86e+40	6.94e+39
203.12	7.79e+40	6.88e+39
203.51	7.46e+40	6.49e+39
204.19	7.63e+40	6.74e+39
204.46	7.16e+40	6.26e+39
205.17	7.62e+40	6.68e+39
206.17	7.01e+40	6.23e+39
206.34	7.04e+40	6.22e+39
207.04	7.04e+40	6.16e+39
210.21	7.03e+40	6.24e+39
211.06	6.58e+40	5.82e+39
211.31	6.64e+40	5.85e+39
212.18	7.35e+40	6.46e+39
212.32	6.63e+40	5.83e+39
213.30	6.37e+40	5.58e+39
214.03	6.41e+40	5.69e+39
215.96	6.45e+40	5.73e+39
216.18	6.48e+40	5.75e+39
216.30	6.44e+40	5.71e+39
216.95	6.29e+40	6.26e+39
217.12	6.24e+40	5.58e+39
217.29	6.12e+40	5.42e+39
218.59	6.00e+40	5.34e+39
219.14	6.14e+40	5.44e+39
219.34	6.05e+40	5.34e+39
220.06	5.92e+40	5.23e+39
221.28	5.76e+40	5.10e+39
222.20	5.95e+40	5.88e+39
225.05	5.51e+40	5.22e+39
228.00	5.33e+40	5.46e+39
230.25	5.46e+40	4.85e+39
231.13	5.33e+40	7.26e+39
232.25	5.16e+40	4.56e+39
236.24	4.85e+40	4.25e+39
238.14	4.77e+40	4.24e+39
242.94	4.28e+40	3.82e+39
246.96	4.13e+40	3.63e+39
247.19	4.19e+40	3.74e+39
247.94	4.05e+40	3.60e+39
248.15	4.17e+40	3.68e+39
248.19	4.14e+40	4.42e+39
248.21	4.20e+40	3.73e+39
250.22	4.05e+40	3.62e+39
251.54	4.02e+40	3.53e+39
253.22	3.98e+40	3.52e+39
253.95	3.57e+40	3.19e+39
254.17	3.90e+40	3.48e+39
255.06	3.73e+40	3.33e+39
255.22	3.68e+40	3.24e+39
260.02	3.87e+40	3.43e+39
261.09	3.47e+40	3.06e+39
268.06	3.21e+40	2.84e+39
268.23	3.26e+40	2.88e+39
269.24	3.03e+40	2.67e+39
270.23	3.29e+40	2.96e+39
273.24	2.93e+40	2.62e+39
275.47	3.01e+40	2.68e+39
277.01	3.05e+40	2.71e+39
277.25	2.94e+40	2.63e+39
288.44	2.60e+40	2.34e+39
289.24	2.72e+40	2.39e+39
292.25	2.39e+40	2.14e+39
296.04	2.37e+40	2.10e+39
298.05	2.61e+40	2.31e+39
299.24	2.33e+40	2.06e+39
301.24	2.22e+40	1.98e+39
305.25	2.19e+40	1.96e+39
307.24	2.05e+40	1.81e+39
312.97	1.93e+40	1.73e+39
314.99	1.93e+40	1.74e+39
316.97	1.85e+40	1.65e+39
329.02	1.78e+40	1.56e+39
339.06	1.56e+40	1.39e+39
342.95	1.33e+40	1.17e+39
344.00	1.23e+40	1.10e+39

SN 2012fr
t_min: 60
t_max: 250
2.82	7.56e+41	8.21e+40
2.82	7.57e+41	8.58e+40
2.83	7.62e+41	8.57e+40
3.18	1.01e+42	1.21e+41
3.18	1.02e+42	1.50e+41
3.19	1.02e+42	1.39e+41
3.20	1.03e+42	1.34e+41
3.21	1.03e+42	1.34e+41
3.21	1.02e+42	1.31e+41
3.22	1.02e+42	1.18e+41
3.28	9.76e+41	1.13e+41
3.29	9.98e+41	1.15e+41
4.19	2.04e+42	2.05e+41
4.19	2.07e+42	1.93e+41
4.20	2.10e+42	1.89e+41
4.20	2.12e+42	1.72e+41
4.21	2.15e+42	1.71e+41
4.22	2.15e+42	1.77e+41
4.22	2.15e+42	1.68e+41
4.22	2.16e+42	1.66e+41
5.20	3.54e+42	2.69e+41
5.34	3.77e+42	3.16e+41
5.49	4.02e+42	3.37e+41
5.49	4.02e+42	3.34e+41
5.49	4.02e+42	3.34e+41
5.49	4.01e+42	3.34e+41
5.50	4.00e+42	3.33e+41
5.50	3.99e+42	3.28e+41
5.56	3.76e+42	2.92e+41
6.08	4.62e+42	3.58e+41
6.20	5.08e+42	3.77e+41
6.35	5.06e+42	3.94e+41
6.37	5.10e+42	3.93e+41
6.42	5.18e+42	3.98e+41
7.12	6.84e+42	5.21e+41
7.20	6.82e+42	5.70e+41
7.20	6.82e+42	5.77e+41
7.20	6.83e+42	5.78e+41
7.21	6.84e+42	5.73e+41
7.21	6.85e+42	5.94e+41
7.22	6.86e+42	6.05e+41
7.22	6.87e+42	6.06e+41
7.36	7.10e+42	6.36e+41
7.42	7.20e+42	6.49e+41
7.43	7.21e+42	6.50e+41
7.43	7.21e+42	6.50e+41
7.43	7.21e+42	6.50e+41
7.43	7.21e+42	6.50e+41
7.44	7.22e+42	6.48e+41
7.90	7.61e+42	6.61e+41
7.96	7.73e+42	6.66e+41
8.16	8.36e+42	6.74e+41
8.21	8.34e+42	7.49e+41
8.21	8.34e+42	7.49e+41
8.22	8.34e+42	7.48e+41
8.22	8.34e+42	7.49e+41
8.23	8.35e+42	7.49e+41
8.24	8.36e+42	7.50e+41
8.24	8.36e+42	7.50e+41
8.24	8.37e+42	7.51e+41
8.35	8.54e+42	7.64e+41
9.10	9.95e+42	7.85e+41
9.18	9.93e+42	9.38e+41
9.18	9.93e+42	9.34e+41
9.21	9.92e+42	9.31e+41
9.22	9.92e+42	9.30e+41
9.22	9.92e+42	9.30e+41
9.23	9.93e+42	9.31e+41
9.23	9.94e+42	9.31e+41
9.24	9.94e+42	9.23e+41
9.24	9.95e+42	9.38e+41
9.25	9.95e+42	9.38e+41
9.25	9.95e+42	9.33e+41
9.34	9.91e+42	9.29e+41
9.50	9.86e+42	9.26e+41
9.58	9.84e+42	9.23e+41
9.64	9.87e+42	9.89e+41
9.66	9.93e+42	9.93e+41
9.67	9.96e+42	9.95e+41
9.71	1.01e+43	1.00e+42
9.78	1.02e+43	1.02e+42
9.91	1.02e+43	9.97e+41
10.17	1.09e+43	1.06e+42
10.19	1.09e+43	8.92e+41
10.22	1.07e+43	9.68e+41
10.22	1.07e+43	1.11e+42
10.22	1.07e+43	1.11e+42
10.23	1.07e+43	1.10e+42
10.24	1.07e+43	1.22e+42
10.24	1.06e+43	1.28e+42
10.24	1.05e+43	1.26e+42
10.25	1.04e+43	1.29e+42
11.10	1.14e+43	1.46e+42
11.20	1.15e+43	1.48e+42
11.21	1.16e+43	1.48e+42
11.22	1.16e+43	1.50e+42
11.22	1.17e+43	1.50e+42
11.22	1.17e+43	1.50e+42
11.23	1.19e+43	1.37e+42
11.24	1.19e+43	1.32e+42
11.24	1.19e+43	1.29e+42
11.24	1.19e+43	1.28e+42
11.27	1.18e+43	1.28e+42
11.30	1.18e+43	1.28e+42
11.30	1.18e+43	1.26e+42
11.70	1.18e+43	1.19e+42
11.90	1.20e+43	1.25e+42
12.22	1.27e+43	1.22e+42
12.25	1.26e+43	1.37e+42
12.25	1.26e+43	1.37e+42
12.26	1.26e+43	1.35e+42
12.27	1.26e+43	1.37e+42
12.27	1.26e+43	1.37e+42
12.28	1.26e+43	1.38e+42
12.50	1.28e+43	1.30e+42
12.67	1.30e+43	1.32e+42
13.10	1.36e+43	1.40e+42
13.10	1.36e+43	1.40e+42
13.10	1.36e+43	1.31e+42
13.10	1.36e+43	1.31e+42
13.17	1.37e+43	1.18e+42
13.22	1.32e+43	1.53e+42
13.22	1.33e+43	1.54e+42
13.23	1.33e+43	1.54e+42
13.24	1.34e+43	1.47e+42
13.24	1.34e+43	1.37e+42
13.24	1.34e+43	1.31e+42
13.25	1.34e+43	1.26e+42
13.57	1.33e+43	1.22e+42
15.14	1.42e+43	1.38e+42
15.14	1.42e+43	1.38e+42
15.14	1.42e+43	1.38e+42
15.14	1.42e+43	1.38e+42
15.17	1.42e+43	1.16e+42
15.18	1.37e+43	1.30e+42
15.18	1.36e+43	1.29e+42
15.19	1.35e+43	1.29e+42
15.19	1.35e+43	1.28e+42
15.20	1.35e+43	1.63e+42
15.20	1.35e+43	1.71e+42
15.21	1.36e+43	1.77e+42
15.22	1.38e+43	1.83e+42
15.36	1.39e+43	1.83e+42
15.64	1.40e+43	1.84e+42
15.64	1.40e+43	1.37e+42
16.14	1.43e+43	1.25e+42
16.18	1.38e+43	1.38e+42
16.18	1.38e+43	1.38e+42
16.19	1.38e+43	1.38e+42
16.19	1.38e+43	1.34e+42
16.20	1.38e+43	1.38e+42
16.20	1.38e+43	1.35e+42
16.21	1.38e+43	1.33e+42
16.61	1.41e+43	1.42e+42
16.63	1.41e+43	1.42e+42
17.13	1.45e+43	1.32e+42
17.23	1.46e+43	1.60e+42
17.74	1.42e+43	1.54e+42
17.75	1.42e+43	1.40e+42
17.75	1.42e+43	1.32e+42
18.15	1.40e+43	1.25e+42
18.18	1.37e+43	1.39e+42
18.18	1.37e+43	1.35e+42
18.18	1.37e+43	1.46e+42
18.19	1.37e+43	1.46e+42
18.19	1.37e+43	1.46e+42
18.20	1.37e+43	1.46e+42
18.20	1.37e+43	1.39e+42
18.21	1.37e+43	1.34e+42
18.37	1.37e+43	1.35e+42
18.40	1.37e+43	1.35e+42
19.11	1.38e+43	1.13e+42
19.18	1.34e+43	1.23e+42
19.18	1.34e+43	1.23e+42
19.19	1.34e+43	1.22e+42
19.19	1.33e+43	1.22e+42
19.20	1.33e+43	1.21e+42
19.20	1.33e+43	1.22e+42
19.21	1.33e+43	1.23e+42
20.13	1.33e+43	1.09e+42
20.18	1.33e+43	1.14e+42
20.18	1.33e+43	1.14e+42
20.19	1.33e+43	1.14e+42
20.20	1.33e+43	1.11e+42
20.20	1.33e+43	1.13e+42
20.21	1.33e+43	1.13e+42
20.21	1.33e+43	1.20e+42
20.32	1.33e+43	1.20e+42
20.36	1.33e+43	1.21e+42
21.15	1.29e+43	1.13e+42
21.18	1.25e+43	1.26e+42
21.18	1.25e+43	1.26e+42
21.19	1.25e+43	1.26e+42
21.19	1.25e+43	1.26e+42
21.20	1.25e+43	1.38e+42
21.20	1.26e+43	1.46e+42
21.21	1.26e+43	1.46e+42
21.22	1.30e+43	1.55e+42
22.06	1.25e+43	1.22e+42
22.12	1.25e+43	1.16e+42
22.21	1.20e+43	1.31e+42
22.21	1.20e+43	1.31e+42
22.21	1.20e+43	1.31e+42
22.22	1.20e+43	1.31e+42
22.22	1.20e+43	1.31e+42
22.23	1.20e+43	1.25e+42
22.23	1.20e+43	1.24e+42
22.37	1.20e+43	1.24e+42
22.38	1.20e+43	1.20e+42
23.16	1.19e+43	1.04e+42
23.21	1.19e+43	1.39e+42
23.21	1.19e+43	1.39e+42
23.21	1.19e+43	1.39e+42
23.22	1.19e+43	1.39e+42
23.22	1.19e+43	1.39e+42
23.23	1.19e+43	1.39e+42
23.23	1.19e+43	1.38e+42
23.37	1.18e+43	1.37e+42
23.52	1.16e+43	1.17e+42
23.63	1.17e+43	1.21e+42
23.63	1.17e+43	1.21e+42
23.63	1.17e+43	1.21e+42
23.63	1.17e+43	1.20e+42
23.64	1.17e+43	1.20e+42
24.13	1.14e+43	1.15e+42
24.17	1.14e+43	1.01e+42
24.21	1.12e+43	1.19e+42
24.21	1.12e+43	1.19e+42
24.21	1.12e+43	1.19e+42
24.22	1.12e+43	1.19e+42
24.22	1.12e+43	1.28e+42
24.23	1.13e+43	1.36e+42
24.23	1.13e+43	1.41e+42
24.24	1.16e+43	1.49e+42
25.04	1.09e+43	1.39e+42
25.04	1.09e+43	1.29e+42
25.04	1.09e+43	1.22e+42
25.13	1.08e+43	1.02e+42
25.19	1.06e+43	1.20e+42
25.20	1.06e+43	1.20e+42
25.20	1.06e+43	1.20e+42
25.20	1.06e+43	1.20e+42
25.20	1.05e+43	1.20e+42
25.21	1.05e+43	1.20e+42
25.21	1.05e+43	1.20e+42
25.22	1.05e+43	1.20e+42
25.22	1.05e+43	1.16e+42
25.23	1.05e+43	1.13e+42
25.23	1.05e+43	1.15e+42
25.24	1.05e+43	1.16e+42
25.36	1.05e+43	1.19e+42
25.54	1.05e+43	1.18e+42
25.66	1.05e+43	1.19e+42
25.73	1.04e+43	1.17e+42
26.18	1.03e+43	9.51e+41
26.21	1.01e+43	1.25e+42
26.21	1.01e+43	1.25e+42
26.21	1.01e+43	1.25e+42
26.22	1.01e+43	1.24e+42
26.22	1.01e+43	1.15e+42
26.22	1.00e+43	1.08e+42
26.23	9.96e+42	1.05e+42
26.23	9.92e+42	1.01e+42
26.34	9.85e+42	1.01e+42
27.11	9.38e+42	8.06e+41
27.19	9.00e+42	8.98e+41
27.21	8.93e+42	8.91e+41
27.21	8.92e+42	8.90e+41
27.21	8.92e+42	8.89e+41
27.22	8.92e+42	8.68e+41
27.23	8.92e+42	9.10e+41
27.23	8.91e+42	9.03e+41
27.23	8.92e+42	9.36e+41
27.24	8.92e+42	9.28e+41
27.49	8.95e+42	9.36e+41
27.50	8.95e+42	9.36e+41
27.50	8.95e+42	9.36e+41
27.50	8.95e+42	9.36e+41
27.50	8.95e+42	9.36e+41
28.00	9.04e+42	9.28e+41
28.14	9.08e+42	7.92e+41
28.18	8.91e+42	9.81e+41
28.21	8.55e+42	9.44e+41
28.21	8.51e+42	9.40e+41
28.21	8.48e+42	9.37e+41
28.22	8.43e+42	9.05e+41
28.23	8.40e+42	8.36e+41
28.23	8.38e+42	8.25e+41
28.23	8.37e+42	8.21e+41
29.17	8.10e+42	6.99e+41
29.21	7.87e+42	7.13e+41
29.21	7.86e+42	7.11e+41
29.21	7.86e+42	7.12e+41
29.22	7.87e+42	7.12e+41
29.23	7.87e+42	7.09e+41
29.23	7.87e+42	6.83e+41
29.23	7.87e+42	7.27e+41
30.10	7.73e+42	7.19e+41
30.20	7.64e+42	8.48e+41
30.21	7.56e+42	8.38e+41
30.21	7.51e+42	8.33e+41
30.21	7.46e+42	8.27e+41
30.22	7.37e+42	8.06e+41
30.23	7.34e+42	7.78e+41
30.23	7.31e+42	7.90e+41
30.23	7.30e+42	7.59e+41
30.34	7.21e+42	7.49e+41
30.35	7.20e+42	7.50e+41
30.41	7.28e+42	7.03e+41
31.10	7.01e+42	5.98e+41
31.21	6.83e+42	6.42e+41
31.21	6.82e+42	6.42e+41
31.21	6.82e+42	6.41e+41
31.22	6.82e+42	6.23e+41
31.23	6.82e+42	6.42e+41
31.23	6.82e+42	6.40e+41
31.23	6.82e+42	6.40e+41
31.45	6.78e+42	6.35e+41
31.46	6.78e+42	6.35e+41
31.46	6.78e+42	6.36e+41
31.88	6.66e+42	6.26e+41
31.95	6.57e+42	6.69e+41
32.09	6.53e+42	6.65e+41
32.12	6.53e+42	5.56e+41
32.21	6.35e+42	6.29e+41
32.21	6.35e+42	6.29e+41
32.21	6.35e+42	6.29e+41
32.22	6.35e+42	6.21e+41
32.22	6.35e+42	6.30e+41
32.23	6.35e+42	6.20e+41
32.23	6.34e+42	6.20e+41
33.09	6.05e+42	7.04e+41
33.10	6.04e+42	7.74e+41
33.21	5.90e+42	7.58e+41
33.21	5.90e+42	7.58e+41
33.21	5.90e+42	7.58e+41
33.22	5.89e+42	7.40e+41
33.22	5.89e+42	7.56e+41
33.23	5.89e+42	7.66e+41
33.23	5.89e+42	8.00e+41
33.77	5.87e+42	8.10e+41
33.78	5.87e+42	8.10e+41
33.78	5.87e+42	8.10e+41
34.17	5.91e+42	8.48e+41
34.21	5.88e+42	8.04e+41
34.27	5.83e+42	8.33e+41
35.12	5.45e+42	6.68e+41
35.21	5.22e+42	7.23e+41
35.21	5.21e+42	7.23e+41
35.21	5.21e+42	7.22e+41
35.22	5.20e+42	7.16e+41
35.22	5.20e+42	7.30e+41
35.23	5.20e+42	7.24e+41
35.23	5.20e+42	7.01e+41
35.85	5.15e+42	6.84e+41
35.86	5.15e+42	6.84e+41
35.86	5.15e+42	6.84e+41
35.86	5.15e+42	6.84e+41
35.86	5.15e+42	6.84e+41
35.86	5.15e+42	6.83e+41
36.15	5.15e+42	5.77e+41
36.35	5.14e+42	5.87e+41
36.42	5.15e+42	5.91e+41
37.15	4.96e+42	5.44e+41
37.65	4.87e+42	5.63e+41
37.65	4.87e+42	5.63e+41
37.65	4.87e+42	5.67e+41
37.65	4.87e+42	5.67e+41
37.65	4.87e+42	5.67e+41
37.65	4.87e+42	5.67e+41
38.08	4.89e+42	5.41e+41
38.09	4.88e+42	5.44e+41
38.15	4.82e+42	5.32e+41
38.19	4.77e+42	5.12e+41
38.21	4.73e+42	5.61e+41
38.21	4.72e+42	5.60e+41
38.21	4.72e+42	5.59e+41
38.22	4.73e+42	5.56e+41
38.23	4.73e+42	5.60e+41
38.23	4.73e+42	5.55e+41
38.23	4.73e+42	5.69e+41
39.11	4.64e+42	5.55e+41
39.13	4.64e+42	5.05e+41
39.16	4.66e+42	5.90e+41
39.16	4.66e+42	5.90e+41
39.17	4.66e+42	5.89e+41
39.17	4.66e+42	5.89e+41
39.18	4.66e+42	5.89e+41
39.18	4.66e+42	5.89e+41
39.18	4.66e+42	5.86e+41
39.72	4.68e+42	6.13e+41
39.72	4.68e+42	6.08e+41
39.72	4.68e+42	6.08e+41
40.11	4.63e+42	6.02e+41
40.14	4.63e+42	5.24e+41
40.16	4.62e+42	6.12e+41
40.16	4.62e+42	6.12e+41
40.17	4.63e+42	6.12e+41
40.17	4.64e+42	5.92e+41
40.17	4.54e+42	5.44e+41
40.18	4.48e+42	5.44e+41
40.18	4.44e+42	5.69e+41
40.18	4.43e+42	5.40e+41
40.22	4.49e+42	5.48e+41
40.29	4.48e+42	5.36e+41
41.00	4.34e+42	5.21e+41
41.01	4.34e+42	5.21e+41
41.01	4.34e+42	5.24e+41
41.15	4.32e+42	4.55e+41
41.16	4.28e+42	4.92e+41
41.16	4.27e+42	5.05e+41
41.17	4.27e+42	5.11e+41
41.17	4.27e+42	4.99e+41
41.18	4.27e+42	5.14e+41
41.18	4.27e+42	5.49e+41
41.18	4.27e+42	5.49e+41
41.51	4.18e+42	5.36e+41
41.72	4.23e+42	5.42e+41
41.73	4.23e+42	5.42e+41
41.73	4.23e+42	5.39e+41
41.73	4.23e+42	5.39e+41
41.73	4.23e+42	5.26e+41
41.73	4.23e+42	5.26e+41
42.16	4.16e+42	5.16e+41
42.16	4.16e+42	5.16e+41
42.17	4.16e+42	5.16e+41
42.17	4.17e+42	5.08e+41
42.18	4.17e+42	4.86e+41
42.18	4.18e+42	4.96e+41
42.18	4.19e+42	4.96e+41
42.23	4.27e+42	5.03e+41
42.24	4.21e+42	4.24e+41
43.12	4.13e+42	4.75e+41
43.13	4.13e+42	4.75e+41
43.13	4.13e+42	4.75e+41
43.14	4.13e+42	4.75e+41
43.14	4.13e+42	4.75e+41
43.15	4.13e+42	4.77e+41
43.15	4.13e+42	4.77e+41
43.28	4.12e+42	4.12e+41
43.59	4.16e+42	4.84e+41
43.59	4.16e+42	4.84e+41
43.59	4.16e+42	4.84e+41
43.59	4.16e+42	4.87e+41
43.59	4.17e+42	4.87e+41
43.60	4.17e+42	4.93e+41
43.63	4.17e+42	4.90e+41
44.09	4.17e+42	4.67e+41
44.13	4.14e+42	4.65e+41
44.13	4.13e+42	4.64e+41
44.14	4.13e+42	4.64e+41
44.14	4.12e+42	4.50e+41
44.15	4.12e+42	4.46e+41
44.15	4.12e+42	4.42e+41
44.24	4.05e+42	3.92e+41
45.24	3.93e+42	3.82e+41
46.12	3.85e+42	4.81e+41
46.13	3.84e+42	4.81e+41
46.13	3.84e+42	4.81e+41
46.14	3.85e+42	4.74e+41
46.14	3.85e+42	4.80e+41
46.14	3.85e+42	4.80e+41
46.15	3.85e+42	4.84e+41
46.24	3.87e+42	4.07e+41
47.12	3.90e+42	4.63e+41
47.13	3.90e+42	4.63e+41
47.13	3.91e+42	4.63e+41
47.14	3.91e+42	4.62e+41
47.14	3.93e+42	4.85e+41
47.14	3.83e+42	4.77e+41
47.15	3.75e+42	4.69e+41
47.15	3.72e+42	4.65e+41
47.21	3.77e+42	3.95e+41
48.12	3.66e+42	4.55e+41
48.13	3.66e+42	4.55e+41
48.13	3.66e+42	4.55e+41
48.14	3.66e+42	4.55e+41
48.14	3.66e+42	4.54e+41
48.14	3.66e+42	4.55e+41
48.15	3.66e+42	4.51e+41
48.19	3.65e+42	3.81e+41
49.12	3.50e+42	4.25e+41
49.13	3.50e+42	4.25e+41
49.13	3.51e+42	4.25e+41
49.14	3.51e+42	4.24e+41
49.14	3.51e+42	4.27e+41
49.14	3.52e+42	4.02e+41
49.15	3.52e+42	4.03e+41
49.22	3.56e+42	3.50e+41
49.63	3.52e+42	4.01e+41
50.12	3.37e+42	3.86e+41
50.13	3.37e+42	3.86e+41
50.13	3.37e+42	3.86e+41
50.14	3.38e+42	3.87e+41
50.14	3.38e+42	3.78e+41
50.15	3.38e+42	3.79e+41
50.15	3.38e+42	3.95e+41
50.25	3.45e+42	3.86e+41
51.11	3.53e+42	5.32e+41
51.12	3.44e+42	5.19e+41
51.13	3.41e+42	5.15e+41
51.13	3.39e+42	5.12e+41
51.14	3.33e+42	4.64e+41
51.14	3.31e+42	4.34e+41
51.15	3.30e+42	4.25e+41
51.15	3.30e+42	3.89e+41
52.11	3.30e+42	3.18e+41
52.12	3.26e+42	3.98e+41
52.13	3.23e+42	3.96e+41
52.13	3.22e+42	3.95e+41
52.14	3.20e+42	3.93e+41
52.14	3.19e+42	3.92e+41
52.15	3.18e+42	3.91e+41
52.15	3.17e+42	3.83e+41
53.12	3.10e+42	3.32e+41
53.13	3.10e+42	3.32e+41
53.13	3.10e+42	3.30e+41
53.14	3.10e+42	3.26e+41
53.14	3.10e+42	3.30e+41
53.15	3.10e+42	3.31e+41
53.15	3.10e+42	3.31e+41
53.24	3.08e+42	3.06e+41
53.68	3.08e+42	3.19e+41
53.68	3.08e+42	3.19e+41
53.68	3.08e+42	3.19e+41
53.68	3.08e+42	3.19e+41
53.69	3.08e+42	3.19e+41
53.69	3.08e+42	3.19e+41
54.13	3.08e+42	2.99e+41
54.18	3.08e+42	3.09e+41
54.23	3.03e+42	2.98e+41
55.07	2.88e+42	2.84e+41
55.12	2.86e+42	2.82e+41
55.13	2.86e+42	2.82e+41
55.13	2.87e+42	2.83e+41
55.14	2.87e+42	2.80e+41
55.14	2.88e+42	2.82e+41
55.17	2.89e+42	2.83e+41
56.12	2.67e+42	3.02e+41
56.13	2.67e+42	3.02e+41
56.13	2.67e+42	3.02e+41
56.14	2.68e+42	3.02e+41
56.14	2.68e+42	3.02e+41
56.14	2.67e+42	3.02e+41
56.15	2.67e+42	2.99e+41
56.26	2.66e+42	2.59e+41
57.12	2.48e+42	3.01e+41
57.13	2.48e+42	3.01e+41
57.13	2.48e+42	3.02e+41
57.14	2.49e+42	3.01e+41
57.14	2.49e+42	3.03e+41
57.14	2.49e+42	3.03e+41
57.15	2.49e+42	2.98e+41
57.18	2.51e+42	2.65e+41
57.51	2.50e+42	3.03e+41
58.10	2.35e+42	2.89e+41
58.12	2.34e+42	2.89e+41
58.13	2.34e+42	2.89e+41
58.13	2.34e+42	2.89e+41
58.14	2.35e+42	2.86e+41
58.14	2.35e+42	2.81e+41
58.14	2.35e+42	2.81e+41
58.15	2.35e+42	2.83e+41
58.22	2.37e+42	2.54e+41
59.12	2.22e+42	2.65e+41
59.13	2.22e+42	2.65e+41
59.13	2.22e+42	2.65e+41
59.14	2.24e+42	2.67e+41
59.14	2.25e+42	2.69e+41
59.15	2.25e+42	2.70e+41
59.15	2.26e+42	2.25e+41
60.12	2.19e+42	2.47e+41
60.13	2.19e+42	2.48e+41
60.13	2.19e+42	2.48e+41
60.14	2.20e+42	2.48e+41
60.14	2.21e+42	2.50e+41
60.15	2.20e+42	2.48e+41
60.15	2.20e+42	2.26e+41
61.12	2.09e+42	2.40e+41
61.13	2.09e+42	2.40e+41
61.13	2.09e+42	2.42e+41
61.14	2.08e+42	2.39e+41
61.14	2.08e+42	2.45e+41
61.15	2.08e+42	2.50e+41
61.15	2.08e+42	2.43e+41
61.25	2.07e+42	2.42e+41
61.46	2.06e+42	2.42e+41
61.46	2.06e+42	2.42e+41
61.46	2.06e+42	2.42e+41
61.46	2.06e+42	2.42e+41
61.46	2.06e+42	2.42e+41
61.46	2.06e+42	2.42e+41
61.92	2.03e+42	2.33e+41
62.12	1.98e+42	2.27e+41
62.13	1.98e+42	2.27e+41
62.13	1.98e+42	2.27e+41
62.14	1.98e+42	2.27e+41
62.14	1.98e+42	2.22e+41
62.15	1.98e+42	2.18e+41
62.15	1.98e+42	2.22e+41
62.23	2.01e+42	2.03e+41
63.10	1.95e+42	2.01e+41
63.12	1.93e+42	2.16e+41
63.13	1.93e+42	2.16e+41
63.13	1.93e+42	2.16e+41
63.14	1.93e+42	2.13e+41
63.14	1.93e+42	2.25e+41
63.15	1.93e+42	2.28e+41
63.15	1.93e+42	2.28e+41
64.10	1.94e+42	2.26e+41
65.67	1.86e+42	2.10e+41
66.15	1.80e+42	1.85e+41
67.11	1.75e+42	1.81e+41
67.19	1.75e+42	1.81e+41
68.18	1.69e+42	1.75e+41
69.06	1.65e+42	1.71e+41
69.16	1.65e+42	1.71e+41
69.51	1.64e+42	1.82e+41
69.51	1.64e+42	1.82e+41
69.51	1.64e+42	1.82e+41
69.52	1.64e+42	1.82e+41
69.52	1.64e+42	1.82e+41
69.52	1.64e+42	1.82e+41
70.01	1.63e+42	1.74e+41
70.04	1.62e+42	1.74e+41
70.10	1.60e+42	1.67e+41
70.12	1.60e+42	1.66e+41
71.16	1.54e+42	1.61e+41
71.17	1.54e+42	1.59e+41
72.03	1.53e+42	1.59e+41
72.10	1.53e+42	1.59e+41
73.19	1.46e+42	1.50e+41
73.72	1.44e+42	1.61e+41
73.72	1.44e+42	1.61e+41
73.72	1.44e+42	1.61e+41
73.72	1.44e+42	1.61e+41
73.73	1.44e+42	1.61e+41
73.73	1.44e+42	1.61e+41
74.22	1.44e+42	1.53e+41
77.46	1.31e+42	1.48e+41
77.46	1.30e+42	1.48e+41
77.46	1.30e+42	1.48e+41
77.46	1.30e+42	1.48e+41
77.46	1.31e+42	1.48e+41
77.47	1.31e+42	1.48e+41
77.69	1.31e+42	1.45e+41
78.04	1.29e+42	1.43e+41
79.10	1.23e+42	1.30e+41
80.05	1.21e+42	1.48e+41
82.05	1.13e+42	1.20e+41
85.11	1.04e+42	1.11e+41
88.04	9.73e+41	1.13e+41
88.09	9.57e+41	1.00e+41
88.18	9.62e+41	1.11e+41
88.18	9.62e+41	1.11e+41
88.18	9.62e+41	1.11e+41
88.18	9.62e+41	1.11e+41
88.19	9.62e+41	1.11e+41
88.19	9.62e+41	1.11e+41
88.65	9.77e+41	1.09e+41
89.13	9.29e+41	9.91e+40
90.06	9.12e+41	9.48e+40
91.08	8.91e+41	9.35e+40
92.09	8.68e+41	9.14e+40
94.07	8.25e+41	8.62e+40
94.98	8.26e+41	8.93e+40
95.06	8.03e+41	8.46e+40
96.09	7.87e+41	8.32e+40
97.12	7.71e+41	8.20e+40
98.07	7.47e+41	7.92e+40
99.06	7.33e+41	7.79e+40
100.07	7.14e+41	7.62e+40
100.09	7.14e+41	7.59e+40
100.66	7.21e+41	8.37e+40
101.06	6.98e+41	7.48e+40
102.07	6.77e+41	7.25e+40
103.06	6.66e+41	7.19e+40
104.05	6.44e+41	6.99e+40
105.03	6.33e+41	6.79e+40
106.02	6.20e+41	6.65e+40
106.35	6.25e+41	7.43e+40
106.35	6.25e+41	7.43e+40
106.35	6.25e+41	7.43e+40
106.35	6.25e+41	7.45e+40
106.36	6.25e+41	7.46e+40
106.36	6.25e+41	7.46e+40
106.75	6.42e+41	7.42e+40
110.06	5.69e+41	6.06e+40
111.07	5.48e+41	5.84e+40
113.02	5.39e+41	6.31e+40
114.07	5.19e+41	5.61e+40
116.10	4.94e+41	5.33e+40
117.07	4.83e+41	5.16e+40
117.09	4.82e+41	5.64e+40
118.50	4.76e+41	5.54e+40
119.07	4.66e+41	5.44e+40
120.05	4.52e+41	5.27e+40
120.10	4.51e+41	4.90e+40
123.08	4.22e+41	5.19e+40
124.24	4.11e+41	5.06e+40
124.24	4.11e+41	5.06e+40
124.24	4.11e+41	5.06e+40
124.24	4.11e+41	5.10e+40
124.24	4.11e+41	5.10e+40
124.25	4.11e+41	5.10e+40
124.64	4.19e+41	5.10e+40
125.08	4.12e+41	4.43e+40
126.08	4.02e+41	4.37e+40
128.05	3.84e+41	4.17e+40
130.32	3.62e+41	4.44e+40
130.32	3.62e+41	4.44e+40
130.32	3.62e+41	4.44e+40
130.32	3.62e+41	4.44e+40
130.33	3.62e+41	4.44e+40
130.33	3.62e+41	4.45e+40
130.65	3.73e+41	4.32e+40
131.05	3.62e+41	3.91e+40
134.01	3.43e+41	3.70e+40
136.53	3.33e+41	3.99e+40
138.03	3.15e+41	3.39e+40
140.01	3.04e+41	3.26e+40
142.01	2.94e+41	3.15e+40
142.95	2.99e+41	3.59e+40
143.01	2.98e+41	3.46e+40
144.05	2.82e+41	2.95e+40
146.00	2.75e+41	2.87e+40
150.00	2.51e+41	2.58e+40
152.01	2.44e+41	2.54e+40
153.02	2.41e+41	2.50e+40
155.99	2.26e+41	2.33e+40
156.03	2.26e+41	2.33e+40
158.99	2.16e+41	2.19e+40
161.98	2.05e+41	2.10e+40
171.98	1.73e+41	1.83e+40
176.97	1.62e+41	1.69e+40

SN 2012ht
t_min: 54.5
t_max: 250
4.36	6.13e+41	7.97e+40
4.36	6.14e+41	8.20e+40
4.36	6.15e+41	8.21e+40
4.36	6.16e+41	8.22e+40
4.37	6.17e+41	8.24e+40
4.78	7.51e+41	1.01e+41
4.80	7.58e+41	1.01e+41
4.80	7.59e+41	1.00e+41
4.80	7.59e+41	9.65e+40
4.81	7.60e+41	9.81e+40
5.02	8.61e+41	1.08e+41
5.35	9.82e+41	1.33e+41
5.36	9.84e+41	1.33e+41
5.36	9.85e+41	1.33e+41
5.36	9.85e+41	1.33e+41
5.37	9.86e+41	1.33e+41
6.34	1.38e+42	2.02e+41
6.35	1.39e+42	2.03e+41
6.36	1.39e+42	2.04e+41
7.09	1.82e+42	2.67e+41
7.35	2.00e+42	2.95e+41
7.35	2.00e+42	2.96e+41
7.35	2.00e+42	3.44e+41
7.36	2.00e+42	3.44e+41
7.36	2.01e+42	3.45e+41
7.37	2.01e+42	3.46e+41
7.38	2.02e+42	3.47e+41
7.38	2.02e+42	3.48e+41
7.96	2.44e+42	4.18e+41
8.35	2.69e+42	4.68e+41
8.36	2.69e+42	4.68e+41
8.36	2.69e+42	4.06e+41
8.36	2.69e+42	4.07e+41
8.36	2.69e+42	4.07e+41
8.99	3.13e+42	4.73e+41
9.38	3.41e+42	5.13e+41
9.38	3.41e+42	5.13e+41
9.39	3.42e+42	5.14e+41
9.39	3.42e+42	5.15e+41
9.40	3.42e+42	5.15e+41
9.81	3.75e+42	5.61e+41
9.81	3.75e+42	5.53e+41
9.82	3.75e+42	5.25e+41
9.82	3.75e+42	5.54e+41
10.08	3.93e+42	5.77e+41
10.37	4.12e+42	6.07e+41
10.37	4.13e+42	6.08e+41
10.38	4.13e+42	6.08e+41
11.33	4.85e+42	7.14e+41
11.33	4.85e+42	7.14e+41
11.33	4.85e+42	7.14e+41
11.33	4.85e+42	7.14e+41
11.33	4.86e+42	7.15e+41
11.34	4.86e+42	7.15e+41
11.34	4.87e+42	7.16e+41
11.34	4.87e+42	7.22e+41
11.34	4.87e+42	7.22e+41
11.34	4.87e+42	7.22e+41
11.35	4.87e+42	7.22e+41
11.95	5.16e+42	7.64e+41
11.95	5.16e+42	7.64e+41
11.95	5.16e+42	7.24e+41
11.95	5.16e+42	7.24e+41
11.96	5.16e+42	7.25e+41
11.96	5.16e+42	7.14e+41
12.03	5.20e+42	6.85e+41
12.12	5.29e+42	7.16e+41
12.33	5.40e+42	7.84e+41
12.33	5.40e+42	8.32e+41
12.33	5.40e+42	8.32e+41
12.33	5.40e+42	8.32e+41
12.33	5.41e+42	8.32e+41
13.10	5.68e+42	8.76e+41
13.11	5.68e+42	8.76e+41
13.11	5.68e+42	8.33e+41
13.11	5.68e+42	8.76e+41
13.12	5.68e+42	8.77e+41
13.12	5.69e+42	8.71e+41
13.16	5.70e+42	8.67e+41
13.33	5.87e+42	9.04e+41
13.33	5.87e+42	9.03e+41
13.33	5.87e+42	9.08e+41
13.33	5.87e+42	8.62e+41
13.33	5.87e+42	9.11e+41
13.34	5.84e+42	9.07e+41
13.34	5.85e+42	9.07e+41
14.00	5.90e+42	9.11e+41
14.12	5.92e+42	8.46e+41
14.13	5.92e+42	9.60e+41
14.31	6.03e+42	9.83e+41
14.31	6.04e+42	9.84e+41
14.32	6.04e+42	9.84e+41
14.35	6.06e+42	9.88e+41
14.35	6.06e+42	9.37e+41
14.35	6.06e+42	9.29e+41
14.35	6.06e+42	9.25e+41
14.36	6.06e+42	9.25e+41
14.49	6.08e+42	9.28e+41
14.51	6.08e+42	9.28e+41
15.02	6.14e+42	9.25e+41
15.36	6.15e+42	9.26e+41
15.36	6.15e+42	9.26e+41
15.36	6.15e+42	9.26e+41
16.02	6.17e+42	8.27e+41
17.02	6.20e+42	8.29e+41
17.32	6.17e+42	8.96e+41
17.33	6.17e+42	8.96e+41
17.33	6.17e+42	8.96e+41
17.33	6.17e+42	8.96e+41
17.34	6.17e+42	8.96e+41
17.34	6.17e+42	8.96e+41
17.34	6.17e+42	8.96e+41
17.34	6.16e+42	8.96e+41
17.89	6.07e+42	8.88e+41
17.89	6.07e+42	8.88e+41
17.89	6.07e+42	8.36e+41
17.90	6.07e+42	8.88e+41
17.90	6.07e+42	8.88e+41
17.90	6.07e+42	8.88e+41
18.08	6.03e+42	8.78e+41
19.06	5.90e+42	8.57e+41
19.32	5.89e+42	8.52e+41
19.32	5.89e+42	8.52e+41
19.32	5.89e+42	8.52e+41
19.32	5.89e+42	8.52e+41
19.33	5.89e+42	8.51e+41
19.34	5.88e+42	8.51e+41
19.35	5.88e+42	8.50e+41
19.36	5.88e+42	8.50e+41
19.83	5.74e+42	8.24e+41
19.83	5.74e+42	8.24e+41
19.83	5.74e+42	7.75e+41
19.84	5.74e+42	7.75e+41
19.84	5.74e+42	7.75e+41
19.84	5.74e+42	7.73e+41
20.02	5.71e+42	7.52e+41
21.34	5.26e+42	7.58e+41
21.34	5.26e+42	7.58e+41
21.34	5.26e+42	7.58e+41
21.34	5.26e+42	7.58e+41
21.35	5.26e+42	7.58e+41
21.77	5.14e+42	6.97e+41
21.77	5.14e+42	6.97e+41
21.78	5.14e+42	6.97e+41
21.78	5.14e+42	6.97e+41
21.84	5.12e+42	6.95e+41
21.84	5.12e+42	6.95e+41
22.02	5.09e+42	6.74e+41
22.07	4.99e+42	7.23e+41
22.29	4.95e+42	7.19e+41
22.30	4.92e+42	7.15e+41
22.30	4.92e+42	7.15e+41
22.30	4.93e+42	7.16e+41
22.31	4.94e+42	7.17e+41
22.31	4.94e+42	7.18e+41
22.31	4.94e+42	7.18e+41
23.30	4.66e+42	6.75e+41
23.30	4.66e+42	6.75e+41
23.30	4.66e+42	7.18e+41
23.30	4.66e+42	7.27e+41
23.31	4.66e+42	7.37e+41
23.73	4.50e+42	7.11e+41
23.73	4.50e+42	7.11e+41
23.73	4.50e+42	6.71e+41
23.73	4.50e+42	6.71e+41
23.74	4.50e+42	6.71e+41
23.74	4.50e+42	6.68e+41
25.08	4.08e+42	6.07e+41
25.15	4.06e+42	6.04e+41
25.15	4.06e+42	6.04e+41
25.15	4.06e+42	6.04e+41
25.15	4.06e+42	6.04e+41
25.15	4.06e+42	6.04e+41
25.15	4.06e+42	6.04e+41
25.78	3.88e+42	5.77e+41
25.78	3.88e+42	5.74e+41
25.78	3.88e+42	6.13e+41
25.99	3.83e+42	6.04e+41
26.31	3.72e+42	5.87e+41
26.31	3.72e+42	5.51e+41
26.32	3.72e+42	5.44e+41
26.32	3.72e+42	5.37e+41
27.32	3.41e+42	4.93e+41
27.33	3.41e+42	4.92e+41
27.33	3.41e+42	4.92e+41
27.33	3.41e+42	4.92e+41
27.33	3.41e+42	4.92e+41
27.67	3.31e+42	4.78e+41
27.67	3.31e+42	4.78e+41
27.67	3.31e+42	4.50e+41
27.67	3.30e+42	4.50e+41
27.67	3.30e+42	4.50e+41
27.68	3.30e+42	4.50e+41
27.97	3.25e+42	4.43e+41
27.97	3.25e+42	4.42e+41
27.98	3.25e+42	4.75e+41
28.32	3.15e+42	4.61e+41
28.33	3.15e+42	4.61e+41
28.33	3.15e+42	4.61e+41
28.33	3.15e+42	4.61e+41
28.33	3.15e+42	4.61e+41
29.14	2.95e+42	4.32e+41
29.32	2.92e+42	4.30e+41
29.32	2.91e+42	4.30e+41
29.32	2.91e+42	4.30e+41
29.33	2.91e+42	4.30e+41
29.33	2.91e+42	4.30e+41
30.28	2.67e+42	3.94e+41
30.28	2.67e+42	3.94e+41
30.28	2.67e+42	3.94e+41
30.29	2.66e+42	3.94e+41
31.03	2.56e+42	3.79e+41
31.27	2.53e+42	3.74e+41
31.28	2.53e+42	3.74e+41
31.28	2.53e+42	3.74e+41
31.28	2.53e+42	3.74e+41
32.34	2.36e+42	3.49e+41
32.34	2.36e+42	3.49e+41
32.34	2.36e+42	3.49e+41
32.34	2.36e+42	3.49e+41
32.35	2.36e+42	3.48e+41
33.02	2.28e+42	3.34e+41
33.34	2.24e+42	3.28e+41
33.34	2.24e+42	3.28e+41
33.34	2.24e+42	3.28e+41
33.34	2.24e+42	3.28e+41
33.34	2.24e+42	3.28e+41
36.27	1.85e+42	2.88e+41
36.28	1.85e+42	2.88e+41
36.28	1.85e+42	2.88e+41
36.29	1.85e+42	2.88e+41
36.55	1.83e+42	2.84e+41
36.55	1.83e+42	2.84e+41
36.55	1.83e+42	2.74e+41
36.55	1.83e+42	2.84e+41
36.56	1.83e+42	2.84e+41
36.56	1.83e+42	2.84e+41
37.29	1.77e+42	2.72e+41
37.29	1.77e+42	3.25e+41
37.29	1.77e+42	3.27e+41
37.29	1.77e+42	3.40e+41
37.30	1.77e+42	3.40e+41
37.96	1.69e+42	3.21e+41
38.27	1.70e+42	3.26e+41
38.27	1.70e+42	2.76e+41
38.27	1.70e+42	2.74e+41
38.27	1.70e+42	2.61e+41
38.28	1.70e+42	2.61e+41
39.01	1.66e+42	2.51e+41
39.27	1.65e+42	2.53e+41
39.27	1.65e+42	2.53e+41
39.27	1.65e+42	2.53e+41
39.27	1.65e+42	2.53e+41
39.28	1.65e+42	2.53e+41
40.26	1.60e+42	2.41e+41
40.26	1.60e+42	2.41e+41
40.26	1.60e+42	2.41e+41
40.26	1.60e+42	2.41e+41
40.27	1.60e+42	2.41e+41
40.30	1.60e+42	2.40e+41
40.32	1.60e+42	2.40e+41
40.32	1.60e+42	2.40e+41
41.12	1.59e+42	2.27e+41
41.25	1.60e+42	2.36e+41
41.25	1.60e+42	2.36e+41
41.25	1.60e+42	2.36e+41
41.25	1.60e+42	2.36e+41
41.26	1.60e+42	2.36e+41
41.28	1.59e+42	2.35e+41
41.29	1.59e+42	2.35e+41
41.30	1.59e+42	2.35e+41
42.16	1.55e+42	2.29e+41
42.16	1.55e+42	2.29e+41
42.16	1.55e+42	2.24e+41
42.16	1.55e+42	2.29e+41
42.17	1.55e+42	2.29e+41
42.17	1.55e+42	2.29e+41
42.24	1.54e+42	2.29e+41
42.26	1.54e+42	2.28e+41
42.26	1.54e+42	2.28e+41
42.26	1.54e+42	2.28e+41
42.26	1.54e+42	2.28e+41
42.26	1.54e+42	2.28e+41
42.26	1.54e+42	2.28e+41
42.27	1.54e+42	2.29e+41
42.27	1.54e+42	2.29e+41
43.12	1.47e+42	2.13e+41
44.29	1.39e+42	2.06e+41
44.30	1.39e+42	2.06e+41
44.30	1.39e+42	2.39e+41
44.30	1.39e+42	2.39e+41
44.31	1.39e+42	2.48e+41
44.96	1.29e+42	2.30e+41
46.24	1.23e+42	2.20e+41
46.24	1.23e+42	1.91e+41
46.25	1.23e+42	1.91e+41
46.25	1.23e+42	1.83e+41
46.25	1.23e+42	1.82e+41
47.22	1.17e+42	1.75e+41
47.22	1.17e+42	1.75e+41
47.22	1.17e+42	1.75e+41
47.22	1.17e+42	1.75e+41
47.23	1.17e+42	1.75e+41
48.27	1.10e+42	1.64e+41
48.27	1.10e+42	1.78e+41
48.27	1.10e+42	1.78e+41
48.27	1.10e+42	1.85e+41
48.28	1.10e+42	1.85e+41
48.46	1.07e+42	1.82e+41
48.46	1.07e+42	1.82e+41
48.46	1.07e+42	1.79e+41
48.46	1.07e+42	1.79e+41
48.46	1.07e+42	1.79e+41
48.46	1.07e+42	1.79e+41
48.88	1.05e+42	1.71e+41
49.02	1.05e+42	1.72e+41
49.30	1.05e+42	1.78e+41
49.30	1.05e+42	1.65e+41
49.30	1.05e+42	1.65e+41
49.31	1.05e+42	1.58e+41
49.31	1.05e+42	1.58e+41
49.35	1.05e+42	1.58e+41
49.36	1.05e+42	1.57e+41
49.38	1.05e+42	1.57e+41
50.27	9.93e+41	1.50e+41
50.27	9.93e+41	1.50e+41
50.28	9.93e+41	1.50e+41
51.24	9.51e+41	1.44e+41
51.24	9.51e+41	1.44e+41
51.25	9.51e+41	1.44e+41
51.25	9.51e+41	1.44e+41
51.25	9.51e+41	1.44e+41
52.25	9.03e+41	1.37e+41
52.25	9.03e+41	1.40e+41
52.25	9.03e+41	1.40e+41
52.25	9.03e+41	1.41e+41
52.26	9.03e+41	1.41e+41
52.99	8.70e+41	1.34e+41
53.21	8.63e+41	1.32e+41
53.22	8.63e+41	1.32e+41
53.22	8.63e+41	1.32e+41
53.22	8.63e+41	1.34e+41
53.23	8.63e+41	1.34e+41
53.92	8.41e+41	1.27e+41
53.93	8.41e+41	1.23e+41
54.26	8.24e+41	1.28e+41
54.26	8.24e+41	1.28e+41
54.26	8.24e+41	1.26e+41
54.26	8.24e+41	1.25e+41
54.65	8.05e+41	1.22e+41
54.65	8.05e+41	1.22e+41
54.65	8.05e+41	1.21e+41
54.65	8.05e+41	1.22e+41
54.65	8.05e+41	1.22e+41
54.66	8.05e+41	1.22e+41
58.29	6.98e+41	1.07e+41
58.30	6.98e+41	1.07e+41
58.30	6.98e+41	1.07e+41
58.30	6.98e+41	1.07e+41
58.30	6.98e+41	1.07e+41
59.29	6.69e+41	1.03e+41
59.30	6.69e+41	1.03e+41
59.30	6.69e+41	1.03e+41
59.30	6.69e+41	1.03e+41
59.31	6.69e+41	1.03e+41
60.25	6.46e+41	9.90e+40
60.25	6.46e+41	9.90e+40
60.25	6.46e+41	9.90e+40
60.26	6.46e+41	9.90e+40
60.26	6.46e+41	9.90e+40
60.26	6.46e+41	9.90e+40
60.73	6.29e+41	9.64e+40
60.73	6.29e+41	9.63e+40
60.73	6.29e+41	9.48e+40
60.73	6.29e+41	9.64e+40
60.73	6.29e+41	9.64e+40
60.73	6.28e+41	9.64e+40
61.26	6.16e+41	9.45e+40
61.26	6.16e+41	9.91e+40
61.26	6.16e+41	9.91e+40
61.26	6.16e+41	1.01e+41
61.27	6.16e+41	1.01e+41
62.94	5.71e+41	9.39e+40
64.24	5.55e+41	9.15e+40
64.25	5.55e+41	8.70e+40
64.25	5.55e+41	8.70e+40
64.25	5.55e+41	8.56e+40
64.25	5.55e+41	8.56e+40
66.02	5.18e+41	7.71e+40
66.71	5.06e+41	7.83e+40
66.83	5.04e+41	7.80e+40
66.83	5.04e+41	7.80e+40
66.84	5.04e+41	7.81e+40
66.84	5.04e+41	7.95e+40
66.84	5.04e+41	7.95e+40
67.27	4.99e+41	7.86e+40
67.27	4.99e+41	8.85e+40
67.28	4.99e+41	9.11e+40
67.28	4.99e+41	9.53e+40
69.22	4.67e+41	9.01e+40
69.23	4.67e+41	9.01e+40
69.23	4.67e+41	9.01e+40
72.24	4.23e+41	8.28e+40
72.24	4.23e+41	8.28e+40
72.25	4.23e+41	8.28e+40
72.74	4.16e+41	8.17e+40
72.74	4.16e+41	8.17e+40
72.75	4.16e+41	8.07e+40
72.75	4.16e+41	8.07e+40
72.75	4.16e+41	8.07e+40
72.75	4.16e+41	8.07e+40
73.88	4.04e+41	7.86e+40
73.92	4.03e+41	7.77e+40
74.23	3.95e+41	6.81e+40
74.23	3.95e+41	6.60e+40
74.23	3.95e+41	6.28e+40
74.24	3.95e+41	6.28e+40
74.24	3.95e+41	6.28e+40
75.25	3.85e+41	6.12e+40
75.25	3.85e+41	6.27e+40
75.25	3.85e+41	6.44e+40
75.26	3.85e+41	6.67e+40
75.26	3.85e+41	6.67e+40
75.88	3.83e+41	6.61e+40
75.92	3.82e+41	6.94e+40
76.21	3.78e+41	6.86e+40
76.21	3.78e+41	6.60e+40
76.22	3.78e+41	6.60e+40
77.92	3.55e+41	6.09e+40
77.98	3.54e+41	6.22e+40
78.82	3.34e+41	5.83e+40
79.63	3.30e+41	5.79e+40
79.63	3.30e+41	5.79e+40
79.63	3.30e+41	5.83e+40
79.63	3.30e+41	5.92e+40
79.63	3.30e+41	5.92e+40
79.64	3.30e+41	5.92e+40
80.22	3.30e+41	5.91e+40
80.22	3.30e+41	5.41e+40
80.23	3.30e+41	5.75e+40
80.23	3.30e+41	5.75e+40
80.23	3.29e+41	6.02e+40
84.68	2.88e+41	5.36e+40
84.68	2.88e+41	5.36e+40
84.68	2.88e+41	5.32e+40
84.68	2.88e+41	5.32e+40
84.68	2.88e+41	5.31e+40
84.69	2.88e+41	5.31e+40
84.92	2.87e+41	5.12e+40
84.93	2.87e+41	5.59e+40
87.22	2.70e+41	5.30e+40
87.23	2.70e+41	5.14e+40
87.23	2.70e+41	4.93e+40
87.23	2.70e+41	4.93e+40
87.24	2.70e+41	4.34e+40
90.57	2.45e+41	3.94e+40
90.58	2.45e+41	3.93e+40
90.58	2.45e+41	3.85e+40
90.58	2.45e+41	3.85e+40
90.58	2.45e+41	3.85e+40
90.58	2.45e+41	3.85e+40
92.92	2.27e+41	3.54e+40
95.23	2.17e+41	3.65e+40
95.23	2.17e+41	3.65e+40
95.23	2.17e+41	3.65e+40
96.12	2.14e+41	3.59e+40
96.13	2.14e+41	3.59e+40
96.13	2.14e+41	3.60e+40
96.13	2.14e+41	3.61e+40
96.13	2.14e+41	3.61e+40
96.13	2.14e+41	3.61e+40
102.11	1.82e+41	3.08e+40
102.11	1.82e+41	3.08e+40
102.11	1.82e+41	3.10e+40
102.11	1.82e+41	3.15e+40
102.11	1.82e+41	3.15e+40
102.11	1.82e+41	3.15e+40
102.15	1.83e+41	3.17e+40
102.15	1.84e+41	3.17e+40
102.16	1.84e+41	3.17e+40
102.16	1.84e+41	3.17e+40
102.17	1.84e+41	3.18e+40
107.19	1.63e+41	2.80e+40
107.21	1.63e+41	2.80e+40
108.10	1.59e+41	2.74e+40
108.10	1.59e+41	2.74e+40
108.10	1.59e+41	2.69e+40
108.10	1.59e+41	2.69e+40
108.17	1.59e+41	2.69e+40
108.17	1.59e+41	2.69e+40
110.11	1.53e+41	2.58e+40
110.11	1.53e+41	2.86e+40
110.11	1.53e+41	3.00e+40
110.82	1.43e+41	3.17e+40
114.32	1.37e+41	3.03e+40
114.32	1.37e+41	3.03e+40
114.32	1.37e+41	3.03e+40
114.33	1.37e+41	3.08e+40
114.60	1.37e+41	3.07e+40
114.60	1.37e+41	3.07e+40
117.93	1.30e+41	2.40e+40
118.82	1.33e+41	2.94e+40
119.82	1.26e+41	2.28e+40
120.08	1.21e+41	2.31e+40
120.08	1.21e+41	2.21e+40
120.09	1.21e+41	2.21e+40
120.09	1.21e+41	2.08e+40
120.09	1.21e+41	2.09e+40
120.33	1.22e+41	2.09e+40
120.34	1.22e+41	2.09e+40
120.34	1.22e+41	2.04e+40
120.34	1.22e+41	2.07e+40
120.34	1.22e+41	2.07e+40
120.34	1.22e+41	2.07e+40
120.88	1.25e+41	2.09e+40
146.02	7.22e+40	1.22e+40
146.03	7.22e+40	1.22e+40

SN 2013dy
t_min: 68
t_max: 250
4.42	3.19e+41	3.15e+40
5.38	4.97e+41	4.01e+40
5.41	5.06e+41	4.57e+40
5.46	5.21e+41	4.83e+40
6.38	7.62e+41	6.60e+40
6.38	7.63e+41	8.72e+40
6.39	7.64e+41	8.59e+40
6.41	7.69e+41	8.47e+40
6.45	7.75e+41	8.74e+40
7.38	1.11e+42	9.94e+40
8.40	1.61e+42	1.49e+41
9.37	2.16e+42	2.01e+41
10.12	2.65e+42	2.81e+41
10.12	2.65e+42	2.80e+41
10.12	2.65e+42	2.81e+41
10.12	2.65e+42	2.85e+41
10.15	2.67e+42	2.88e+41
10.16	2.68e+42	3.09e+41
10.43	2.88e+42	3.09e+41
11.30	3.53e+42	3.90e+41
11.40	3.60e+42	4.00e+41
12.39	4.36e+42	5.05e+41
12.61	4.55e+42	5.18e+41
12.61	4.55e+42	5.16e+41
12.61	4.55e+42	5.18e+41
12.61	4.55e+42	5.18e+41
12.61	4.56e+42	5.19e+41
12.61	4.58e+42	5.18e+41
12.64	4.64e+42	5.26e+41
12.64	4.65e+42	5.27e+41
12.65	4.66e+42	4.95e+41
12.67	4.72e+42	5.00e+41
12.67	4.62e+42	4.91e+41
12.67	4.62e+42	5.09e+41
12.68	4.68e+42	5.12e+41
12.68	4.68e+42	5.31e+41
12.68	4.62e+42	5.25e+41
13.40	4.90e+42	5.53e+41
14.41	5.40e+42	5.77e+41
15.69	6.03e+42	6.54e+41
15.69	6.03e+42	6.54e+41
16.32	6.21e+42	6.70e+41
17.41	6.55e+42	6.92e+41
17.41	6.54e+42	6.80e+41
17.42	6.55e+42	6.77e+41
17.42	6.55e+42	6.77e+41
17.43	6.57e+42	6.78e+41
17.43	6.57e+42	6.82e+41
18.11	6.58e+42	6.36e+41
18.12	6.81e+42	7.33e+41
18.12	6.84e+42	7.35e+41
18.12	6.85e+42	7.36e+41
18.13	6.85e+42	7.37e+41
18.13	6.85e+42	7.37e+41
18.13	6.85e+42	7.32e+41
18.28	6.82e+42	7.29e+41
18.38	6.80e+42	7.00e+41
19.12	6.68e+42	6.33e+41
19.38	6.78e+42	7.48e+41
19.39	6.79e+42	7.45e+41
19.39	6.79e+42	7.47e+41
19.40	6.80e+42	7.27e+41
19.40	6.80e+42	7.37e+41
20.45	6.89e+42	6.90e+41
20.72	6.89e+42	6.55e+41
21.27	6.85e+42	6.86e+41
21.39	6.84e+42	6.85e+41
22.09	6.86e+42	6.29e+41
22.35	6.77e+42	6.87e+41
23.30	6.54e+42	6.67e+41
24.10	6.37e+42	6.58e+41
24.10	6.53e+42	6.68e+41
24.10	6.53e+42	6.70e+41
24.10	6.57e+42	6.73e+41
24.10	6.56e+42	6.72e+41
24.10	6.62e+42	6.75e+41
24.13	6.55e+42	6.71e+41
24.13	6.53e+42	6.70e+41
24.14	6.52e+42	6.57e+41
24.16	6.46e+42	6.60e+41
24.16	6.56e+42	6.67e+41
24.16	6.56e+42	6.67e+41
24.17	6.59e+42	6.69e+41
24.17	6.59e+42	6.69e+41
24.17	6.61e+42	6.69e+41
24.33	6.57e+42	6.62e+41
24.35	6.56e+42	6.57e+41
24.70	6.55e+42	6.13e+41
25.34	6.38e+42	6.10e+41
25.34	6.39e+42	5.93e+41
25.35	6.40e+42	5.95e+41
25.35	6.40e+42	6.03e+41
25.35	6.40e+42	6.07e+41
25.35	6.40e+42	6.08e+41
25.40	6.40e+42	6.04e+41
25.45	6.38e+42	6.07e+41
26.35	6.04e+42	5.68e+41
26.35	6.09e+42	5.73e+41
26.36	6.09e+42	5.72e+41
26.36	6.09e+42	5.83e+41
26.45	6.06e+42	5.83e+41
26.63	5.99e+42	5.76e+41
27.32	5.76e+42	5.58e+41
27.32	5.75e+42	5.82e+41
27.33	5.74e+42	5.96e+41
27.33	5.72e+42	5.94e+41
27.33	5.70e+42	5.93e+41
27.50	5.58e+42	5.85e+41
27.50	5.48e+42	5.75e+41
27.50	5.48e+42	5.76e+41
27.50	5.54e+42	5.80e+41
27.50	5.54e+42	5.80e+41
27.50	5.54e+42	5.79e+41
27.62	5.65e+42	5.53e+41
27.63	5.65e+42	5.90e+41
27.63	5.65e+42	5.89e+41
27.64	5.64e+42	5.89e+41
27.77	5.60e+42	5.97e+41
27.77	5.64e+42	5.98e+41
27.77	5.64e+42	6.06e+41
27.77	5.68e+42	6.09e+41
27.77	5.68e+42	6.09e+41
27.77	5.68e+42	6.07e+41
28.32	5.35e+42	5.66e+41
28.33	5.34e+42	5.39e+41
28.37	5.34e+42	5.42e+41
28.37	5.33e+42	5.57e+41
28.39	5.33e+42	5.53e+41
28.39	5.32e+42	5.54e+41
29.34	4.97e+42	5.16e+41
29.41	4.88e+42	5.41e+41
29.44	4.88e+42	5.33e+41
29.47	4.86e+42	5.37e+41
30.21	4.65e+42	5.02e+41
30.34	4.63e+42	4.71e+41
30.42	4.63e+42	4.72e+41
30.42	4.67e+42	4.71e+41
30.42	4.67e+42	4.76e+41
30.43	4.68e+42	4.76e+41
30.43	4.68e+42	4.76e+41
30.46	4.72e+42	4.79e+41
30.46	4.72e+42	4.79e+41
30.49	4.77e+42	4.82e+41
30.49	4.75e+42	4.77e+41
30.49	4.75e+42	4.76e+41
30.49	4.64e+42	4.68e+41
31.23	4.39e+42	4.27e+41
31.24	4.39e+42	4.33e+41
31.31	4.36e+42	4.34e+41
31.35	4.35e+42	4.36e+41
31.65	4.22e+42	4.03e+41
32.24	4.01e+42	3.82e+41
32.26	4.01e+42	3.75e+41
32.26	4.01e+42	3.82e+41
32.26	4.01e+42	3.71e+41
32.27	4.01e+42	3.96e+41
32.31	4.01e+42	3.98e+41
32.39	3.99e+42	4.01e+41
33.32	3.76e+42	3.81e+41
33.32	3.75e+42	4.70e+41
33.33	3.76e+42	4.59e+41
33.33	3.76e+42	4.65e+41
33.33	3.76e+42	4.65e+41
33.34	3.76e+42	4.63e+41
33.76	3.61e+42	3.60e+41
33.89	3.55e+42	3.91e+41
33.90	3.55e+42	3.91e+41
33.90	3.55e+42	3.88e+41
33.90	3.55e+42	3.99e+41
33.90	3.55e+42	3.98e+41
33.90	3.55e+42	3.98e+41
33.90	3.55e+42	3.98e+41
33.90	3.61e+42	4.00e+41
33.91	3.61e+42	4.00e+41
34.32	3.41e+42	3.87e+41
34.43	3.28e+42	4.32e+41
34.43	3.28e+42	4.38e+41
34.43	3.28e+42	4.38e+41
35.31	3.06e+42	3.97e+41
35.32	3.06e+42	3.95e+41
36.09	2.87e+42	3.63e+41
36.10	2.87e+42	3.63e+41
36.10	2.93e+42	3.76e+41
36.10	2.93e+42	3.76e+41
36.10	2.94e+42	3.76e+41
36.10	2.94e+42	3.76e+41
36.10	2.94e+42	3.76e+41
36.10	2.97e+42	3.75e+41
36.10	2.97e+42	3.75e+41
36.17	2.96e+42	3.65e+41
36.17	2.96e+42	3.60e+41
36.17	2.96e+42	3.49e+41
36.18	2.96e+42	3.49e+41
36.18	2.96e+42	3.51e+41
36.26	2.96e+42	3.52e+41
36.33	2.94e+42	3.52e+41
36.76	2.90e+42	3.51e+41
37.17	2.79e+42	3.36e+41
37.24	2.80e+42	3.38e+41
37.25	2.79e+42	3.30e+41
37.26	2.79e+42	3.32e+41
37.28	2.80e+42	3.40e+41
37.32	2.81e+42	3.41e+41
37.76	2.76e+42	3.13e+41
38.17	2.68e+42	3.09e+41
38.17	2.68e+42	3.09e+41
38.36	2.65e+42	3.05e+41
39.17	2.52e+42	2.90e+41
39.17	2.51e+42	2.91e+41
39.19	2.51e+42	2.89e+41
39.31	2.50e+42	2.89e+41
39.47	2.51e+42	2.88e+41
39.75	2.48e+42	3.01e+41
40.27	2.35e+42	2.92e+41
40.34	2.34e+42	2.92e+41
40.42	2.34e+42	3.18e+41
40.42	2.34e+42	3.56e+41
40.42	2.34e+42	3.65e+41
41.27	2.29e+42	3.59e+41
41.41	2.28e+42	3.59e+41
41.42	2.28e+42	3.17e+41
41.71	2.28e+42	2.42e+41
42.18	2.21e+42	2.50e+41
42.18	2.20e+42	3.06e+41
42.25	2.20e+42	3.05e+41
42.26	2.20e+42	2.93e+41
42.26	2.20e+42	2.95e+41
42.30	2.19e+42	2.94e+41
42.33	2.18e+42	2.97e+41
43.25	2.04e+42	2.68e+41
43.34	2.06e+42	2.59e+41
44.21	1.92e+42	2.48e+41
44.21	1.92e+42	2.58e+41
44.31	1.91e+42	2.64e+41
44.43	1.90e+42	2.61e+41
45.16	1.84e+42	2.52e+41
45.17	1.84e+42	2.40e+41
45.17	1.84e+42	2.33e+41
45.29	1.83e+42	2.33e+41
46.04	1.82e+42	2.16e+41
46.19	1.81e+42	2.16e+41
46.78	1.80e+42	2.13e+41
47.35	1.74e+42	2.16e+41
47.74	1.75e+42	2.04e+41
48.03	1.72e+42	2.02e+41
48.36	1.68e+42	2.04e+41
49.05	1.67e+42	1.95e+41
49.33	1.64e+42	2.01e+41
50.03	1.62e+42	1.89e+41
50.13	1.61e+42	1.90e+41
50.13	1.61e+42	1.92e+41
50.33	1.58e+42	1.89e+41
51.32	1.55e+42	1.89e+41
52.35	1.51e+42	1.79e+41
52.49	1.52e+42	1.81e+41
53.30	1.48e+42	1.78e+41
53.34	1.51e+42	1.75e+41
53.34	1.51e+42	1.75e+41
54.21	1.45e+42	1.69e+41
54.21	1.45e+42	1.68e+41
54.22	1.45e+42	1.44e+41
54.22	1.45e+42	1.42e+41
54.31	1.43e+42	1.42e+41
55.21	1.40e+42	1.33e+41
55.28	1.39e+42	1.36e+41
55.30	1.39e+42	1.36e+41
55.34	1.39e+42	1.34e+41
55.34	1.39e+42	1.34e+41
56.20	1.34e+42	1.30e+41
56.21	1.34e+42	1.32e+41
56.26	1.33e+42	1.31e+41
57.29	1.27e+42	1.59e+41
57.50	1.27e+42	1.41e+41
58.23	1.21e+42	1.55e+41
58.28	1.20e+42	1.54e+41
59.28	1.15e+42	1.18e+41
59.29	1.15e+42	1.18e+41
60.29	1.12e+42	1.12e+41
60.51	1.11e+42	1.13e+41
61.22	1.06e+42	1.07e+41
61.23	1.06e+42	1.09e+41
61.26	1.06e+42	1.09e+41
61.27	1.06e+42	1.09e+41
61.27	1.06e+42	1.09e+41
61.30	1.07e+42	1.08e+41
62.27	1.01e+42	1.04e+41
62.28	1.01e+42	1.04e+41
62.28	1.01e+42	1.03e+41
62.29	1.01e+42	1.02e+41
63.26	9.70e+41	9.76e+40
64.24	9.30e+41	9.59e+40
65.26	8.87e+41	9.00e+40
65.50	8.87e+41	8.88e+40
66.26	8.57e+41	8.79e+40
66.34	8.64e+41	8.50e+40
67.34	8.26e+41	8.23e+40
68.24	7.93e+41	8.00e+40
69.24	7.64e+41	7.60e+40
69.24	7.64e+41	7.58e+40
69.25	7.64e+41	7.74e+40
70.22	7.43e+41	7.53e+40
70.22	7.43e+41	7.53e+40
70.23	7.43e+41	7.59e+40
70.32	7.42e+41	7.44e+40
71.26	7.22e+41	7.62e+40
72.30	7.05e+41	7.39e+40
73.24	6.81e+41	7.05e+40
74.52	6.65e+41	6.78e+40
75.27	6.46e+41	6.72e+40
78.23	5.80e+41	5.88e+40
79.12	5.59e+41	5.52e+40
79.12	5.59e+41	5.49e+40
79.13	5.59e+41	5.39e+40
79.14	5.59e+41	5.36e+40
80.32	5.60e+41	5.33e+40
81.08	5.38e+41	5.17e+40
81.08	5.38e+41	5.17e+40
81.10	5.38e+41	5.15e+40
81.10	5.38e+41	5.30e+40
81.23	5.35e+41	5.28e+40
81.31	5.40e+41	5.13e+40
82.30	5.26e+41	5.00e+40
83.10	5.08e+41	5.01e+40
83.11	5.08e+41	5.12e+40
83.13	5.08e+41	5.12e+40
83.13	5.08e+41	5.12e+40
83.13	5.08e+41	5.12e+40
83.22	5.09e+41	5.12e+40
83.30	5.10e+41	5.09e+40
84.50	4.94e+41	4.64e+40
85.22	4.79e+41	4.83e+40
85.50	4.76e+41	4.46e+40
87.23	4.48e+41	4.95e+40
89.19	4.29e+41	4.65e+40
91.20	4.10e+41	4.43e+40
92.13	4.06e+41	4.22e+40
92.13	4.06e+41	4.33e+40
92.13	4.06e+41	4.42e+40
93.20	3.93e+41	4.34e+40
94.05	3.89e+41	4.11e+40
94.10	3.89e+41	4.10e+40
94.53	3.87e+41	3.61e+40
95.21	3.68e+41	3.69e+40
95.52	3.75e+41	3.50e+40
96.10	3.74e+41	3.52e+40
96.52	3.65e+41	3.40e+40
96.96	3.56e+41	3.38e+40
97.20	3.56e+41	3.63e+40
97.36	3.55e+41	3.50e+40
97.36	3.55e+41	3.57e+40
97.36	3.55e+41	3.66e+40
99.18	3.35e+41	3.47e+40
99.97	3.33e+41	3.16e+40
101.18	3.19e+41	3.36e+40
102.12	3.13e+41	3.33e+40
103.10	3.06e+41	3.49e+40
103.19	3.06e+41	3.47e+40
103.21	3.07e+41	3.02e+40
103.22	3.07e+41	2.87e+40
103.52	3.06e+41	2.85e+40
104.96	3.05e+41	3.31e+40
105.19	2.94e+41	3.52e+40
105.98	3.01e+41	3.26e+40
106.97	2.85e+41	3.12e+40
107.18	2.80e+41	3.29e+40
108.95	2.71e+41	2.77e+40
109.18	2.65e+41	2.99e+40
109.52	2.68e+41	2.49e+40
109.98	2.63e+41	2.52e+40
112.16	2.48e+41	2.76e+40
114.52	2.39e+41	2.20e+40
115.18	2.32e+41	2.14e+40
116.18	2.25e+41	2.05e+40
116.19	2.20e+41	2.37e+40
118.14	2.17e+41	2.29e+40
120.14	2.07e+41	3.74e+40
121.96	2.03e+41	2.26e+40
122.13	2.00e+41	2.13e+40
122.99	1.97e+41	1.88e+40
123.98	1.98e+41	1.88e+40
124.13	1.93e+41	2.12e+40
126.13	1.86e+41	2.10e+40
126.96	1.93e+41	1.85e+40
128.00	1.78e+41	1.75e+40
128.99	1.77e+41	1.76e+40
129.12	1.76e+41	2.16e+40
130.49	1.76e+41	1.66e+40
130.99	1.73e+41	1.67e+40
132.01	1.58e+41	1.59e+40
132.48	1.63e+41	1.49e+40
132.96	1.63e+41	1.69e+40
134.01	1.65e+41	1.75e+40
134.14	1.60e+41	2.19e+40
135.12	1.57e+41	1.69e+40
135.98	1.52e+41	1.60e+40
136.98	1.55e+41	1.78e+40
137.97	1.44e+41	1.49e+40
138.09	1.44e+41	1.87e+40
138.98	1.40e+41	1.48e+40
139.97	1.37e+41	1.50e+40
140.98	1.41e+41	1.43e+40
141.98	1.38e+41	1.41e+40
148.47	1.23e+41	1.21e+40
149.96	1.18e+41	1.29e+40
150.49	1.18e+41	1.10e+40
151.95	1.15e+41	1.14e+40
152.98	1.08e+41	1.09e+40
153.96	1.10e+41	1.12e+40
155.96	1.07e+41	1.09e+40
156.92	1.08e+41	1.08e+40
159.13	9.75e+40	9.81e+39
159.93	9.65e+40	1.05e+40
161.95	9.70e+40	1.03e+40
162.13	9.16e+40	1.13e+40
164.10	8.79e+40	1.30e+40
165.96	9.11e+40	9.86e+39
166.07	8.79e+40	1.10e+40
166.96	9.10e+40	9.57e+39
167.10	8.17e+40	1.36e+40
167.54	8.96e+40	9.42e+39
167.96	8.54e+40	9.42e+39
168.95	8.52e+40	9.35e+39
169.95	8.29e+40	9.12e+39
172.49	7.80e+40	8.03e+39
176.11	7.17e+40	1.04e+40
181.53	6.88e+40	7.27e+39
184.55	6.50e+40	6.97e+39
185.11	6.09e+40	9.99e+39
185.12	6.24e+40	6.96e+39
186.49	6.29e+40	6.49e+39
187.15	6.05e+40	8.78e+39
191.49	5.74e+40	5.98e+39
194.50	5.69e+40	5.60e+39
195.12	5.46e+40	5.26e+39
196.10	5.15e+40	1.22e+40
198.11	5.18e+40	4.99e+39

SN 2015F
t_min: 54.5
t_max: 250
3.05	6.96e+41	1.16e+41
3.06	6.96e+41	1.16e+41
3.06	6.96e+41	1.16e+41
3.06	6.95e+41	1.16e+41
3.06	6.95e+41	1.16e+41
3.29	6.73e+41	1.11e+41
3.29	6.74e+41	1.10e+41
3.29	6.75e+41	1.10e+41
3.30	6.76e+41	1.07e+41
3.30	6.78e+41	1.09e+41
4.05	1.25e+42	2.11e+41
4.06	1.26e+42	2.11e+41
4.06	1.26e+42	2.12e+41
4.06	1.26e+42	2.12e+41
4.06	1.26e+42	2.13e+41
4.07	1.26e+42	2.13e+41
4.07	1.27e+42	2.13e+41
4.13	1.31e+42	2.20e+41
4.13	1.31e+42	2.20e+41
4.15	1.32e+42	2.41e+41
4.16	1.32e+42	2.40e+41
4.16	1.32e+42	2.35e+41
4.16	1.32e+42	2.41e+41
5.03	1.97e+42	3.38e+41
5.03	1.97e+42	3.39e+41
5.03	1.97e+42	3.39e+41
5.03	1.97e+42	3.39e+41
5.03	1.97e+42	3.39e+41
5.06	1.99e+42	3.41e+41
5.07	1.99e+42	3.42e+41
5.08	1.99e+42	3.42e+41
5.43	2.14e+42	3.61e+41
5.43	2.15e+42	3.63e+41
5.44	2.15e+42	3.64e+41
5.44	2.15e+42	3.59e+41
5.51	2.22e+42	3.80e+41
6.07	2.95e+42	4.90e+41
6.08	2.97e+42	4.94e+41
6.08	2.97e+42	4.95e+41
6.08	2.98e+42	4.95e+41
6.09	2.98e+42	4.95e+41
6.09	2.98e+42	4.96e+41
6.09	2.98e+42	4.96e+41
6.85	3.60e+42	5.64e+41
6.85	3.61e+42	5.88e+41
6.86	3.62e+42	5.78e+41
6.92	3.75e+42	5.90e+41
7.02	4.05e+42	6.52e+41
7.03	4.06e+42	6.52e+41
7.03	4.06e+42	6.53e+41
7.03	4.06e+42	6.53e+41
7.03	4.06e+42	6.53e+41
7.20	4.11e+42	6.47e+41
7.29	4.18e+42	6.34e+41
7.29	4.19e+42	6.16e+41
7.30	4.19e+42	5.91e+41
7.30	4.20e+42	5.85e+41
7.88	5.27e+42	7.64e+41
7.88	5.27e+42	7.43e+41
7.88	5.27e+42	7.43e+41
7.88	5.28e+42	7.79e+41
7.88	5.28e+42	7.79e+41
7.88	5.28e+42	7.80e+41
8.10	5.60e+42	8.30e+41
8.10	5.60e+42	8.31e+41
8.10	5.61e+42	8.31e+41
8.11	5.61e+42	8.31e+41
8.11	5.61e+42	8.31e+41
8.34	5.73e+42	8.04e+41
8.35	5.74e+42	8.42e+41
8.35	5.74e+42	7.91e+41
8.36	5.75e+42	7.94e+41
8.36	5.77e+42	8.07e+41
9.06	6.95e+42	1.03e+42
9.06	6.95e+42	1.03e+42
9.06	6.96e+42	1.03e+42
9.06	6.96e+42	1.03e+42
9.07	6.97e+42	1.03e+42
9.45	7.35e+42	1.10e+42
9.45	7.35e+42	1.09e+42
9.46	7.36e+42	1.11e+42
9.46	7.36e+42	1.03e+42
9.46	7.37e+42	9.65e+41
10.03	8.49e+42	1.21e+42
10.04	8.51e+42	1.21e+42
10.04	8.51e+42	1.21e+42
10.07	8.56e+42	1.22e+42
10.07	8.56e+42	1.22e+42
10.07	8.57e+42	1.15e+42
10.07	8.57e+42	1.15e+42
10.07	8.57e+42	1.15e+42
10.07	8.57e+42	1.10e+42
10.30	8.52e+42	1.08e+42
10.31	8.52e+42	1.06e+42
10.31	8.52e+42	1.06e+42
10.31	8.53e+42	1.13e+42
10.32	8.53e+42	1.05e+42
10.98	9.34e+42	1.17e+42
10.98	9.36e+42	1.25e+42
10.98	9.36e+42	1.25e+42
10.99	9.37e+42	1.24e+42
10.99	9.38e+42	1.35e+42
11.06	9.67e+42	1.47e+42
11.06	9.68e+42	1.47e+42
11.06	9.69e+42	1.47e+42
11.06	9.70e+42	1.47e+42
11.07	9.74e+42	1.48e+42
12.04	1.10e+43	1.68e+42
12.04	1.10e+43	1.68e+42
12.04	1.10e+43	1.68e+42
12.05	1.10e+43	1.68e+42
12.05	1.10e+43	1.68e+42
12.33	1.11e+43	1.63e+42
12.33	1.11e+43	1.61e+42
12.34	1.11e+43	1.62e+42
12.36	1.12e+43	1.56e+42
13.01	1.17e+43	1.64e+42
13.02	1.17e+43	1.64e+42
13.02	1.17e+43	1.67e+42
13.02	1.18e+43	1.56e+42
13.02	1.18e+43	1.66e+42
13.04	1.19e+43	1.77e+42
13.04	1.19e+43	1.78e+42
13.05	1.20e+43	1.78e+42
13.05	1.20e+43	1.79e+42
13.06	1.20e+43	1.79e+42
13.23	1.22e+43	1.82e+42
13.23	1.23e+43	1.82e+42
13.23	1.23e+43	1.72e+42
13.23	1.23e+43	1.73e+42
13.23	1.23e+43	1.73e+42
13.24	1.23e+43	1.70e+42
14.16	1.26e+43	1.78e+42
14.16	1.26e+43	1.78e+42
14.16	1.26e+43	1.78e+42
14.16	1.26e+43	1.78e+42
14.42	1.28e+43	1.76e+42
14.42	1.28e+43	1.87e+42
14.42	1.28e+43	1.78e+42
14.43	1.28e+43	1.79e+42
14.43	1.28e+43	1.81e+42
15.07	1.32e+43	1.96e+42
15.07	1.32e+43	1.96e+42
15.08	1.32e+43	1.96e+42
15.08	1.32e+43	1.96e+42
15.08	1.32e+43	1.96e+42
16.06	1.37e+43	2.06e+42
16.06	1.37e+43	2.06e+42
16.06	1.37e+43	1.96e+42
16.06	1.37e+43	1.96e+42
16.06	1.37e+43	1.96e+42
16.07	1.37e+43	1.95e+42
16.34	1.35e+43	1.94e+42
16.35	1.35e+43	1.89e+42
16.35	1.35e+43	1.75e+42
16.35	1.35e+43	1.66e+42
16.35	1.35e+43	1.55e+42
17.31	1.35e+43	1.54e+42
17.32	1.35e+43	1.59e+42
17.32	1.35e+43	1.62e+42
17.32	1.35e+43	1.68e+42
17.32	1.35e+43	1.72e+42
18.38	1.31e+43	1.63e+42
18.39	1.31e+43	1.63e+42
18.39	1.31e+43	1.72e+42
18.39	1.31e+43	1.72e+42
18.40	1.31e+43	1.75e+42
18.96	1.30e+43	1.73e+42
18.96	1.30e+43	1.70e+42
18.96	1.30e+43	1.74e+42
18.96	1.30e+43	1.69e+42
18.97	1.30e+43	1.71e+42
19.96	1.25e+43	1.54e+42
19.96	1.25e+43	1.66e+42
19.96	1.25e+43	1.52e+42
19.96	1.25e+43	1.56e+42
19.97	1.25e+43	1.70e+42
20.12	1.24e+43	1.76e+42
20.14	1.24e+43	1.76e+42
20.14	1.24e+43	1.76e+42
21.00	1.21e+43	1.71e+42
21.00	1.21e+43	1.70e+42
21.00	1.21e+43	1.70e+42
21.01	1.21e+43	1.70e+42
21.01	1.21e+43	1.70e+42
21.25	1.20e+43	1.56e+42
21.25	1.20e+43	1.65e+42
21.25	1.20e+43	1.65e+42
21.25	1.20e+43	1.63e+42
21.26	1.20e+43	1.71e+42
22.02	1.15e+43	1.68e+42
22.03	1.15e+43	1.68e+42
22.03	1.15e+43	1.68e+42
22.04	1.15e+43	1.68e+42
22.04	1.15e+43	1.68e+42
22.17	1.16e+43	1.69e+42
22.18	1.16e+43	1.70e+42
22.19	1.16e+43	1.70e+42
22.27	1.17e+43	1.71e+42
22.28	1.17e+43	1.71e+42
22.28	1.17e+43	1.75e+42
22.28	1.17e+43	1.59e+42
22.28	1.17e+43	1.75e+42
23.00	1.09e+43	1.64e+42
23.02	1.09e+43	1.63e+42
23.02	1.09e+43	1.63e+42
23.02	1.09e+43	1.63e+42
23.02	1.09e+43	1.63e+42
23.03	1.09e+43	1.63e+42
23.03	1.09e+43	1.63e+42
23.03	1.09e+43	1.63e+42
23.30	1.06e+43	1.47e+42
23.30	1.06e+43	1.59e+42
23.31	1.06e+43	1.49e+42
23.98	1.01e+43	1.52e+42
23.98	1.01e+43	1.52e+42
23.98	1.01e+43	1.52e+42
23.99	1.01e+43	1.52e+42
23.99	1.01e+43	1.52e+42
24.00	1.01e+43	1.51e+42
24.02	1.01e+43	1.51e+42
24.03	1.01e+43	1.51e+42
25.04	9.33e+42	1.40e+42
25.04	9.33e+42	1.40e+42
25.98	8.69e+42	1.31e+42
25.99	8.69e+42	1.30e+42
26.00	8.68e+42	1.30e+42
26.97	8.09e+42	1.22e+42
26.99	8.09e+42	1.21e+42
26.99	8.08e+42	1.21e+42
27.24	7.94e+42	1.19e+42
27.24	7.94e+42	1.15e+42
27.24	7.94e+42	1.09e+42
27.24	7.94e+42	1.07e+42
27.98	7.60e+42	1.13e+42
27.99	7.60e+42	1.13e+42
27.99	7.60e+42	1.13e+42
28.00	7.59e+42	1.13e+42
28.00	7.59e+42	1.13e+42
28.00	7.59e+42	1.13e+42
28.36	7.39e+42	1.10e+42
28.36	7.39e+42	1.10e+42
28.36	7.39e+42	1.05e+42
28.36	7.39e+42	1.10e+42
28.36	7.39e+42	1.10e+42
28.37	7.39e+42	1.17e+42
29.01	7.06e+42	1.13e+42
29.01	7.06e+42	1.13e+42
29.02	7.06e+42	1.13e+42
29.98	6.50e+42	1.03e+42
29.99	6.50e+42	1.03e+42
29.99	6.50e+42	1.03e+42
29.99	6.50e+42	1.03e+42
29.99	6.50e+42	1.03e+42
30.95	6.13e+42	9.65e+41
30.96	6.14e+42	9.65e+41
30.96	6.14e+42	8.93e+41
30.96	6.14e+42	9.66e+41
30.96	6.14e+42	9.02e+41
30.99	6.05e+42	9.52e+41
30.99	6.04e+42	9.50e+41
31.00	6.03e+42	9.49e+41
31.00	6.03e+42	9.49e+41
31.00	6.03e+42	9.49e+41
31.02	6.02e+42	9.48e+41
31.04	6.02e+42	9.47e+41
31.04	6.02e+42	9.47e+41
31.65	5.86e+42	9.17e+41
31.65	5.86e+42	9.17e+41
31.65	5.86e+42	8.83e+41
31.65	5.86e+42	9.19e+41
31.65	5.86e+42	8.69e+41
31.65	5.86e+42	8.72e+41
32.00	5.73e+42	8.56e+41
32.00	5.73e+42	8.56e+41
32.00	5.73e+42	8.56e+41
32.00	5.73e+42	8.56e+41
32.00	5.73e+42	8.56e+41
32.30	5.73e+42	8.21e+41
32.31	5.73e+42	7.73e+41
32.32	5.73e+42	8.23e+41
32.38	5.70e+42	8.01e+41
32.99	5.32e+42	8.45e+41
33.00	5.32e+42	8.45e+41
33.00	5.32e+42	8.45e+41
33.00	5.32e+42	8.45e+41
34.01	5.07e+42	7.98e+41
34.01	5.07e+42	7.98e+41
34.01	5.07e+42	7.98e+41
34.01	5.07e+42	7.98e+41
34.44	5.06e+42	7.93e+41
34.44	5.06e+42	7.93e+41
34.44	5.06e+42	7.72e+41
34.44	5.06e+42	7.72e+41
34.44	5.06e+42	7.70e+41
34.44	5.06e+42	7.70e+41
34.70	5.05e+42	7.52e+41
34.70	5.05e+42	7.34e+41
34.70	5.05e+42	7.61e+41
34.71	5.05e+42	6.91e+41
34.71	5.04e+42	6.17e+41
35.92	4.56e+42	5.64e+41
35.92	4.56e+42	5.91e+41
35.92	4.56e+42	5.86e+41
35.92	4.56e+42	6.01e+41
35.93	4.56e+42	6.85e+41
36.05	4.59e+42	7.52e+41
36.05	4.59e+42	7.52e+41
36.05	4.59e+42	7.52e+41
36.06	4.59e+42	7.51e+41
36.06	4.59e+42	7.51e+41
36.93	4.35e+42	7.10e+41
36.93	4.35e+42	6.53e+41
36.93	4.35e+42	6.40e+41
36.94	4.35e+42	6.08e+41
36.94	4.35e+42	6.08e+41
37.07	4.37e+42	6.81e+41
37.07	4.37e+42	6.81e+41
37.07	4.37e+42	6.81e+41
37.07	4.37e+42	6.81e+41
37.73	4.23e+42	6.55e+41
37.73	4.23e+42	6.55e+41
37.73	4.23e+42	6.45e+41
37.73	4.23e+42	6.56e+41
37.74	4.23e+42	6.56e+41
37.74	4.23e+42	6.56e+41
37.98	4.24e+42	6.58e+41
37.98	4.24e+42	6.58e+41
37.98	4.24e+42	6.58e+41
37.98	4.24e+42	6.58e+41
37.99	4.24e+42	6.58e+41
38.25	4.18e+42	6.30e+41
38.26	4.18e+42	6.30e+41
38.26	4.18e+42	6.25e+41
38.26	4.18e+42	5.78e+41
38.27	4.18e+42	5.79e+41
40.07	3.90e+42	6.06e+41
40.07	3.90e+42	6.07e+41
40.07	3.91e+42	6.07e+41
40.07	3.91e+42	6.07e+41
40.07	3.91e+42	6.07e+41
40.09	3.87e+42	6.02e+41
40.09	3.87e+42	6.01e+41
40.09	3.87e+42	5.93e+41
40.09	3.87e+42	5.94e+41
40.09	3.87e+42	5.94e+41
40.10	3.87e+42	5.94e+41
40.11	3.87e+42	5.90e+41
40.11	3.87e+42	5.94e+41
40.11	3.87e+42	5.81e+41
40.11	3.87e+42	5.27e+41
40.11	3.86e+42	5.72e+41
41.09	3.72e+42	5.71e+41
41.09	3.72e+42	5.71e+41
41.10	3.72e+42	5.71e+41
41.10	3.72e+42	5.71e+41
41.10	3.72e+42	5.71e+41
41.29	3.68e+42	5.45e+41
41.29	3.68e+42	5.24e+41
41.29	3.68e+42	4.79e+41
42.10	3.60e+42	5.36e+41
42.10	3.60e+42	5.37e+41
42.10	3.60e+42	5.37e+41
42.10	3.60e+42	5.37e+41
42.11	3.60e+42	5.36e+41
42.30	3.53e+42	5.09e+41
42.30	3.53e+42	5.20e+41
42.30	3.53e+42	5.18e+41
42.30	3.53e+42	4.72e+41
42.30	3.53e+42	4.31e+41
43.25	3.55e+42	4.42e+41
43.25	3.55e+42	4.42e+41
43.25	3.55e+42	4.45e+41
43.25	3.55e+42	4.45e+41
43.25	3.55e+42	4.45e+41
43.26	3.55e+42	4.45e+41
43.38	3.49e+42	4.36e+41
43.39	3.49e+42	4.20e+41
43.41	3.49e+42	4.29e+41
43.43	3.49e+42	4.28e+41
43.44	3.49e+42	4.28e+41
44.39	3.34e+42	4.05e+41
44.42	3.34e+42	4.20e+41
44.42	3.33e+42	4.01e+41
44.44	3.33e+42	4.13e+41
44.55	3.31e+42	4.43e+41
45.01	3.21e+42	4.94e+41
45.01	3.21e+42	4.94e+41
45.01	3.21e+42	4.94e+41
45.01	3.21e+42	4.94e+41
45.02	3.21e+42	4.94e+41
45.32	3.19e+42	4.85e+41
45.32	3.19e+42	4.67e+41
45.32	3.19e+42	4.23e+41
45.47	3.16e+42	4.18e+41
46.01	3.05e+42	4.64e+41
46.01	3.05e+42	4.64e+41
46.01	3.05e+42	4.64e+41
46.01	3.05e+42	4.64e+41
46.02	3.05e+42	4.64e+41
46.21	3.03e+42	4.50e+41
46.21	3.03e+42	4.58e+41
46.21	3.03e+42	4.62e+41
46.21	3.03e+42	4.26e+41
46.21	3.03e+42	4.21e+41
47.00	2.93e+42	4.64e+41
47.01	2.93e+42	4.64e+41
47.01	2.93e+42	4.64e+41
47.01	2.93e+42	4.64e+41
47.01	2.93e+42	4.64e+41
47.17	2.92e+42	4.62e+41
47.17	2.92e+42	4.60e+41
47.17	2.92e+42	4.60e+41
47.17	2.92e+42	4.60e+41
47.18	2.92e+42	4.60e+41
47.57	2.87e+42	4.53e+41
47.60	2.87e+42	4.43e+41
47.61	2.87e+42	4.35e+41
47.61	2.87e+42	4.34e+41
47.61	2.87e+42	4.06e+41
47.61	2.87e+42	4.03e+41
48.01	2.75e+42	4.34e+41
48.01	2.75e+42	4.34e+41
48.01	2.75e+42	4.34e+41
48.02	2.75e+42	4.34e+41
48.02	2.75e+42	4.34e+41
49.05	2.62e+42	4.14e+41
49.05	2.62e+42	4.14e+41
49.05	2.62e+42	4.14e+41
49.05	2.62e+42	4.14e+41
49.06	2.62e+42	4.14e+41
50.01	2.51e+42	3.99e+41
50.01	2.51e+42	3.99e+41
50.01	2.51e+42	3.99e+41
50.01	2.51e+42	3.99e+41
50.02	2.51e+42	3.98e+41
50.91	2.39e+42	3.70e+41
50.92	2.39e+42	3.66e+41
50.92	2.39e+42	3.38e+41
50.92	2.39e+42	3.36e+41
51.36	2.34e+42	3.70e+41
51.36	2.34e+42	3.68e+41
51.36	2.34e+42	3.69e+41
51.36	2.34e+42	3.73e+41
51.37	2.34e+42	3.73e+41
51.37	2.34e+42	3.73e+41
52.02	2.32e+42	3.68e+41
52.03	2.31e+42	3.68e+41
52.04	2.31e+42	3.68e+41
52.05	2.31e+42	3.68e+41
52.06	2.31e+42	3.68e+41
52.06	2.31e+42	3.68e+41
52.06	2.31e+42	3.68e+41
52.06	2.31e+42	3.68e+41
52.95	2.23e+42	3.55e+41
52.96	2.22e+42	3.55e+41
52.96	2.22e+42	3.55e+41
54.06	2.12e+42	3.38e+41
54.06	2.12e+42	3.38e+41
54.07	2.12e+42	3.38e+41
54.07	2.12e+42	3.38e+41
54.07	2.12e+42	3.38e+41
54.95	1.99e+42	3.19e+41
54.96	1.99e+42	3.19e+41
54.96	1.99e+42	3.19e+41
55.21	1.96e+42	3.11e+41
55.21	1.96e+42	3.06e+41
56.31	1.85e+42	2.85e+41
56.32	1.85e+42	2.85e+41
56.32	1.85e+42	2.59e+41
56.32	1.85e+42	2.85e+41
57.08	1.86e+42	2.86e+41
57.08	1.86e+42	2.86e+41
57.08	1.86e+42	2.86e+41
57.08	1.86e+42	2.86e+41
57.09	1.86e+42	2.86e+41
58.91	1.76e+42	2.63e+41
58.91	1.76e+42	2.59e+41
58.91	1.76e+42	2.42e+41
58.91	1.76e+42	2.10e+41
59.04	1.74e+42	2.67e+41
59.04	1.74e+42	2.67e+41
59.04	1.74e+42	2.67e+41
59.04	1.74e+42	2.67e+41
59.05	1.74e+42	2.67e+41
62.22	1.62e+42	1.93e+41
62.24	1.61e+42	2.46e+41
62.24	1.61e+42	2.40e+41
62.24	1.61e+42	2.24e+41
63.05	1.50e+42	2.33e+41
63.05	1.50e+42	2.33e+41
63.05	1.50e+42	2.33e+41
63.06	1.50e+42	2.33e+41
63.06	1.50e+42	2.33e+41
63.40	1.46e+42	2.24e+41
63.40	1.46e+42	2.23e+41
63.44	1.46e+42	2.19e+41
63.44	1.46e+42	1.98e+41
63.44	1.46e+42	1.60e+41
64.30	1.45e+42	1.58e+41
64.31	1.45e+42	1.64e+41
64.32	1.45e+42	1.68e+41
64.35	1.45e+42	1.81e+41
65.03	1.40e+42	2.21e+41
65.03	1.40e+42	2.21e+41
65.03	1.40e+42	2.21e+41
65.03	1.40e+42	2.21e+41
65.04	1.40e+42	2.21e+41
67.85	1.33e+42	2.04e+41
67.85	1.33e+42	2.06e+41
67.85	1.33e+42	2.10e+41
67.85	1.33e+42	1.97e+41
67.85	1.33e+42	1.81e+41
68.03	1.25e+42	2.06e+41
68.03	1.25e+42	2.06e+41
68.03	1.25e+42	2.06e+41
68.03	1.25e+42	2.06e+41
68.04	1.25e+42	2.06e+41
70.04	1.19e+42	1.96e+41
70.04	1.19e+42	1.96e+41
70.04	1.19e+42	1.96e+41
70.04	1.19e+42	1.96e+41
70.04	1.19e+42	1.96e+41
70.24	1.21e+42	1.91e+41
70.24	1.21e+42	1.72e+41
70.88	1.23e+42	1.75e+41
70.88	1.23e+42	1.74e+41
70.88	1.23e+42	1.74e+41
70.88	1.23e+42	1.74e+41
71.84	1.18e+42	1.62e+41
71.84	1.18e+42	1.53e+41
71.84	1.18e+42	1.55e+41
71.84	1.18e+42	1.63e+41
71.85	1.18e+42	1.51e+41
72.06	1.11e+42	1.72e+41
72.06	1.11e+42	1.72e+41
72.06	1.11e+42	1.72e+41
72.07	1.11e+42	1.72e+41
72.07	1.11e+42	1.72e+41
74.03	1.05e+42	1.62e+41
74.03	1.05e+42	1.62e+41
74.03	1.05e+42	1.62e+41
74.03	1.05e+42	1.62e+41
74.04	1.05e+42	1.62e+41
76.68	9.69e+41	1.45e+41
76.76	9.67e+41	1.39e+41
76.76	9.67e+41	1.39e+41
76.76	9.67e+41	1.24e+41
76.76	9.67e+41	1.03e+41
80.94	8.70e+41	1.00e+41
80.96	8.70e+41	1.00e+41
80.96	8.70e+41	1.00e+41
81.21	8.64e+41	9.96e+40
81.22	8.64e+41	9.96e+40
81.23	8.64e+41	1.02e+41
81.23	8.64e+41	1.09e+41
81.23	8.64e+41	1.11e+41
81.94	8.64e+41	1.21e+41
81.96	8.64e+41	1.21e+41
81.96	8.64e+41	1.21e+41
82.25	8.64e+41	1.20e+41
82.25	8.64e+41	1.20e+41
82.26	8.63e+41	1.20e+41
83.95	8.14e+41	1.24e+41
83.96	8.14e+41	1.24e+41
83.97	8.13e+41	1.24e+41
86.94	7.45e+41	1.14e+41
86.95	7.45e+41	1.14e+41
86.95	7.45e+41	1.14e+41
86.95	7.45e+41	1.14e+41
86.95	7.45e+41	1.14e+41
88.84	7.00e+41	1.03e+41
88.84	7.00e+41	1.07e+41
88.84	7.00e+41	1.09e+41
88.84	7.00e+41	1.06e+41
88.84	7.00e+41	1.00e+41
88.95	6.89e+41	1.14e+41
88.95	6.89e+41	1.14e+41
88.96	6.89e+41	1.14e+41
88.96	6.89e+41	1.14e+41
88.96	6.89e+41	1.14e+41
90.46	6.65e+41	1.05e+41
90.46	6.65e+41	1.09e+41
90.46	6.65e+41	1.03e+41
90.47	6.65e+41	1.09e+41
90.47	6.65e+41	9.30e+40
90.97	6.62e+41	1.09e+41
90.97	6.62e+41	1.09e+41
90.97	6.62e+41	1.08e+41
90.97	6.62e+41	1.08e+41
90.98	6.62e+41	1.08e+41
92.45	6.23e+41	1.00e+41
92.45	6.23e+41	9.63e+40
92.45	6.23e+41	9.45e+40
92.97	6.25e+41	1.04e+41
92.97	6.25e+41	1.04e+41
92.97	6.25e+41	1.04e+41
92.97	6.25e+41	1.04e+41
92.98	6.25e+41	1.04e+41
93.22	6.36e+41	1.05e+41
93.22	6.36e+41	9.87e+40
93.23	6.36e+41	9.13e+40
94.22	6.39e+41	8.59e+40
94.22	6.39e+41	9.15e+40
94.23	6.39e+41	9.15e+40
94.86	6.31e+41	9.29e+40
94.87	6.31e+41	9.28e+40
96.45	5.86e+41	8.24e+40
96.45	5.86e+41	8.57e+40
96.46	5.86e+41	8.72e+40
96.46	5.86e+41	7.65e+40
102.20	5.07e+41	7.37e+40
102.20	5.07e+41	7.58e+40
102.20	5.07e+41	7.49e+40
102.20	5.07e+41	7.66e+40
160.41	1.77e+41	2.66e+40
178.88	1.19e+41	1.22e+40
178.88	1.19e+41	1.38e+40
178.89	1.19e+41	1.40e+40
178.89	1.19e+41	1.54e+40
180.87	1.12e+41	1.48e+40
180.88	1.12e+41	1.44e+40
180.89	1.12e+41	1.47e+40
180.89	1.12e+41	1.47e+40
180.90	1.12e+41	1.65e+40
193.86	9.00e+40	1.34e+40
193.86	9.00e+40	1.46e+40
193.89	9.00e+40	1.17e+40
193.90	9.00e+40	1.28e+40
193.90	9.00e+40	1.28e+40
206.39	7.53e+40	1.12e+40
208.38	7.32e+40	1.09e+40
261.81	3.47e+40	5.26e+39
264.75	3.39e+40	5.18e+39
264.84	3.38e+40	4.55e+39
266.65	3.19e+40	4.29e+39
266.66	3.19e+40	4.17e+39
267.70	3.17e+40	4.06e+39
268.65	3.09e+40	4.45e+39
268.66	3.09e+40	4.12e+39
268.68	3.09e+40	4.12e+39
273.65	2.85e+40	3.75e+39
273.66	2.85e+40	4.17e+39
273.67	2.85e+40	4.40e+39
274.66	2.82e+40	4.17e+39
274.67	2.82e+40	4.23e+39
274.68	2.81e+40	4.23e+39
275.78	2.81e+40	4.22e+39
275.78	2.81e+40	3.74e+39
275.80	2.81e+40	3.74e+39
276.72	2.67e+40	3.29e+39
276.73	2.67e+40	3.29e+39
277.64	2.61e+40	2.99e+39
278.68	2.57e+40	3.41e+39

SN 2002ap
t_min: 42.5
t_max: 250
5.25	1.34e+42	1.51e+41
7.25	1.70e+42	1.90e+41
11.25	1.92e+42	1.86e+41
17.27	1.59e+42	1.39e+41
18.25	1.53e+42	1.32e+41
19.25	1.47e+42	1.26e+41
20.25	1.41e+42	1.20e+41
21.40	1.35e+42	1.15e+41
24.24	1.17e+42	1.02e+41
25.24	1.13e+42	9.73e+40
35.23	6.52e+41	6.43e+40
36.24	6.14e+41	6.10e+40
41.24	4.88e+41	4.64e+40
42.23	4.78e+41	4.73e+40
42.57	4.61e+41	4.23e+40
44.57	4.45e+41	4.05e+40
45.58	4.28e+41	3.89e+40
46.58	4.19e+41	3.87e+40
47.58	4.15e+41	4.22e+40
48.58	4.13e+41	4.09e+40
135.61	8.77e+40	7.65e+39
136.60	8.60e+40	7.78e+39
137.60	8.45e+40	7.93e+39
139.60	8.18e+40	7.72e+39
141.60	7.91e+40	7.46e+39
156.56	6.20e+40	5.85e+39
158.60	6.01e+40	5.68e+39
159.55	5.91e+40	5.59e+39
172.56	4.79e+40	4.53e+39
175.56	4.57e+40	4.31e+39
176.51	4.48e+40	4.08e+39
191.47	3.44e+40	3.24e+39
195.59	3.23e+40	3.08e+39
201.61	2.90e+40	2.75e+39
202.44	2.86e+40	2.76e+39
206.54	2.75e+40	2.63e+39
217.44	2.29e+40	2.15e+39
218.61	2.24e+40	2.11e+39
220.59	2.16e+40	2.04e+39
222.61	2.07e+40	1.98e+39
223.41	2.04e+40	1.96e+39
231.54	1.82e+40	1.70e+39
272.52	9.75e+39	1.06e+39
275.45	9.61e+39	1.05e+39
299.22	6.78e+39	8.15e+38
307.39	6.04e+39	7.38e+38
315.35	5.44e+39	6.77e+38
324.37	4.87e+39	6.73e+38
336.37	4.28e+39	6.51e+38
379.22	2.46e+39	5.18e+38
391.22	2.12e+39	4.46e+38
392.23	2.10e+39	6.66e+38
393.23	2.07e+39	7.00e+38
394.23	2.05e+39	7.45e+38
407.21	1.80e+39	6.82e+38
408.22	1.78e+39	6.98e+38
515.62	6.18e+38	2.21e+38

SN 2007C
t_min: 70
t_max: 250
22.73	1.42e+42	1.29e+41
23.71	1.39e+42	1.25e+41
24.69	1.35e+42	1.20e+41
24.70	1.35e+42	1.21e+41
25.76	1.29e+42	1.15e+41
26.75	1.22e+42	1.10e+41
26.76	1.23e+42	1.12e+41
27.75	1.15e+42	1.05e+41
28.75	1.08e+42	9.74e+40
28.76	1.08e+42	9.87e+40
31.75	8.89e+41	7.99e+40
32.76	8.40e+41	7.53e+40
33.74	7.96e+41	7.25e+40
33.75	7.97e+41	7.35e+40
35.73	7.11e+41	6.92e+40
37.72	6.45e+41	6.34e+40
39.69	5.92e+41	5.92e+40
39.70	5.93e+41	5.93e+40
47.63	4.21e+41	4.97e+40
57.56	3.18e+41	3.68e+40
61.57	2.87e+41	3.30e+40
61.58	2.89e+41	3.32e+40
62.54	2.84e+41	3.30e+40
64.56	2.73e+41	3.11e+40
65.44	2.67e+41	3.12e+40
67.45	2.60e+41	3.10e+40
73.43	2.31e+41	2.67e+40
74.43	2.27e+41	2.63e+40
74.44	2.29e+41	2.67e+40
83.36	1.97e+41	2.27e+40
88.37	1.81e+41	1.84e+40
88.38	1.81e+41	1.85e+40
89.32	1.78e+41	1.88e+40
100.23	1.46e+41	1.64e+40
100.24	1.48e+41	1.63e+40
101.25	1.45e+41	1.75e+40
108.27	1.31e+41	1.58e+40
127.94	9.51e+40	1.22e+40
137.96	7.83e+40	9.30e+39
137.98	7.92e+40	9.24e+39
146.85	6.59e+40	8.14e+39

SN 2007gr
t_min: 87
t_max: 250
6.06	1.39e+42	1.80e+41
6.19	1.40e+42	2.01e+41
8.17	1.89e+42	2.40e+41
8.19	1.86e+42	2.50e+41
9.21	2.08e+42	2.74e+41
10.11	2.21e+42	2.64e+41
10.18	2.20e+42	2.93e+41
11.22	2.21e+42	3.01e+41
11.99	2.32e+42	2.63e+41
12.08	2.38e+42	2.77e+41
14.01	2.29e+42	2.46e+41
14.08	2.33e+42	2.55e+41
14.90	2.26e+42	2.49e+41
15.07	2.29e+42	2.38e+41
17.84	2.09e+42	2.20e+41
17.99	2.08e+42	2.77e+41
19.75	1.91e+42	3.11e+41
22.73	1.69e+42	3.40e+41
23.40	1.67e+42	3.23e+41
23.41	1.67e+42	3.15e+41
23.41	1.67e+42	2.82e+41
24.35	1.59e+42	2.66e+41
24.36	1.59e+42	2.66e+41
24.40	1.59e+42	2.60e+41
25.95	1.45e+42	1.43e+41
26.12	1.45e+42	1.53e+41
27.40	1.34e+42	1.43e+41
27.41	1.34e+42	1.43e+41
27.42	1.34e+42	1.43e+41
28.34	1.26e+42	1.35e+41
28.34	1.26e+42	1.35e+41
28.35	1.26e+42	1.35e+41
28.39	1.25e+42	1.23e+41
29.12	1.20e+42	1.48e+41
29.39	1.19e+42	1.70e+41
29.42	1.19e+42	1.70e+41
29.42	1.19e+42	1.69e+41
29.42	1.19e+42	1.69e+41
30.37	1.11e+42	1.60e+41
30.38	1.11e+42	1.60e+41
30.38	1.11e+42	1.59e+41
30.39	1.11e+42	1.25e+41
30.79	1.08e+42	1.31e+41
31.35	1.05e+42	1.27e+41
31.35	1.05e+42	1.28e+41
31.35	1.05e+42	1.27e+41
31.38	1.04e+42	1.27e+41
32.04	1.01e+42	1.02e+41
32.36	1.01e+42	1.02e+41
32.36	1.01e+42	1.02e+41
32.37	1.01e+42	1.02e+41
32.37	1.01e+42	9.18e+40
32.96	9.98e+41	1.22e+41
32.99	9.72e+41	1.20e+41
33.04	9.56e+41	1.19e+41
33.36	9.54e+41	1.20e+41
33.36	9.54e+41	1.19e+41
33.37	9.53e+41	1.19e+41
33.37	9.53e+41	1.19e+41
33.97	9.33e+41	1.14e+41
34.01	9.18e+41	1.12e+41
34.40	9.00e+41	1.11e+41
34.41	8.99e+41	1.11e+41
34.41	8.99e+41	1.11e+41
34.99	8.72e+41	1.07e+41
35.89	8.48e+41	1.04e+41
36.08	8.27e+41	9.64e+40
37.87	7.54e+41	9.21e+40
39.03	7.08e+41	8.49e+40
39.31	7.02e+41	8.64e+40
39.31	7.02e+41	8.64e+40
39.32	7.02e+41	8.62e+40
39.36	7.00e+41	6.36e+40
39.88	6.87e+41	6.40e+40
39.93	6.82e+41	6.25e+40
41.07	6.64e+41	6.18e+40
43.98	6.09e+41	5.92e+40
44.34	6.02e+41	5.84e+40
45.30	5.82e+41	5.63e+40
45.30	5.82e+41	6.87e+40
45.30	5.82e+41	6.87e+40
45.38	5.80e+41	6.79e+40
45.85	5.69e+41	6.65e+40
46.32	5.58e+41	6.60e+40
46.32	5.58e+41	6.64e+40
46.33	5.58e+41	6.64e+40
46.33	5.58e+41	6.55e+40
46.99	5.46e+41	6.38e+40
49.02	5.24e+41	6.04e+40
50.94	5.05e+41	5.90e+40
53.24	4.86e+41	4.78e+40
53.24	4.86e+41	4.85e+40
53.25	4.86e+41	4.85e+40
53.25	4.86e+41	4.84e+40
55.32	4.67e+41	4.60e+40
55.32	4.67e+41	4.60e+40
55.33	4.67e+41	4.60e+40
56.22	4.59e+41	4.49e+40
56.91	4.52e+41	5.24e+40
57.36	4.46e+41	5.20e+40
57.36	4.45e+41	5.20e+40
57.37	4.45e+41	5.21e+40
57.96	4.36e+41	4.91e+40
58.00	4.39e+41	4.93e+40
58.97	4.32e+41	4.77e+40
59.24	4.29e+41	4.77e+40
59.26	4.29e+41	5.45e+40
59.27	4.29e+41	5.45e+40
59.27	4.29e+41	5.44e+40
59.97	4.23e+41	5.27e+40
60.23	4.21e+41	5.24e+40
60.32	4.20e+41	5.25e+40
60.32	4.20e+41	5.25e+40
60.33	4.20e+41	5.25e+40
61.02	4.16e+41	5.11e+40
61.24	4.14e+41	3.90e+40
62.25	4.11e+41	3.85e+40
63.20	4.00e+41	4.29e+40
64.18	3.96e+41	3.69e+40
64.94	3.91e+41	3.64e+40
65.20	3.89e+41	3.63e+40
65.39	3.86e+41	4.34e+40
65.39	3.86e+41	4.34e+40
65.79	3.80e+41	4.16e+40
66.21	3.77e+41	4.10e+40
67.16	3.76e+41	3.47e+40
67.25	3.76e+41	3.47e+40
67.26	3.76e+41	3.47e+40
67.98	3.73e+41	3.42e+40
68.17	3.72e+41	3.40e+40
69.16	3.61e+41	3.71e+40
69.90	3.53e+41	3.64e+40
70.28	3.51e+41	3.60e+40
70.28	3.51e+41	3.60e+40
71.20	3.45e+41	3.18e+40
71.25	3.45e+41	4.12e+40
71.25	3.45e+41	4.12e+40
71.90	3.43e+41	4.04e+40
72.19	3.42e+41	4.07e+40
73.85	3.27e+41	3.87e+40
74.32	3.24e+41	3.84e+40
74.32	3.24e+41	3.85e+40
76.17	3.12e+41	3.31e+40
77.13	3.13e+41	3.00e+40
77.32	3.12e+41	3.40e+40
77.32	3.12e+41	3.40e+40
77.95	3.09e+41	3.32e+40
78.13	3.08e+41	3.29e+40
78.18	3.08e+41	3.30e+40
78.19	3.08e+41	3.30e+40
78.94	3.04e+41	3.23e+40
79.14	3.03e+41	3.09e+40
79.35	3.03e+41	3.09e+40
79.35	3.03e+41	3.09e+40
80.14	3.02e+41	2.86e+40
80.25	3.02e+41	2.85e+40
80.25	3.02e+41	2.85e+40
81.12	2.97e+41	2.79e+40
82.06	2.93e+41	2.98e+40
82.22	2.92e+41	2.98e+40
82.23	2.92e+41	2.98e+40
82.28	2.92e+41	2.96e+40
83.15	2.85e+41	2.94e+40
83.25	2.85e+41	3.31e+40
83.26	2.85e+41	3.31e+40
84.12	2.80e+41	3.02e+40
85.10	2.76e+41	2.65e+40
85.21	2.75e+41	3.04e+40
85.22	2.75e+41	3.04e+40
86.05	2.70e+41	2.96e+40
86.09	2.70e+41	2.93e+40
87.05	2.65e+41	3.21e+40
87.05	2.65e+41	3.21e+40
87.12	2.65e+41	3.17e+40
88.07	2.59e+41	2.45e+40
88.16	2.59e+41	2.60e+40
88.16	2.59e+41	2.60e+40
89.10	2.55e+41	2.54e+40
89.23	2.54e+41	2.80e+40
89.23	2.54e+41	2.80e+40
91.03	2.46e+41	2.70e+40
91.03	2.46e+41	2.70e+40
91.06	2.46e+41	2.62e+40
92.06	2.41e+41	2.58e+40
92.06	2.41e+41	2.58e+40
92.08	2.41e+41	2.28e+40
92.92	2.38e+41	2.26e+40
93.90	2.37e+41	2.34e+40
94.27	2.36e+41	2.32e+40
95.05	2.33e+41	2.62e+40
95.05	2.33e+41	2.62e+40
95.11	2.33e+41	2.62e+40
97.04	2.25e+41	2.52e+40
98.07	2.22e+41	2.22e+40
99.06	2.19e+41	2.18e+40
99.18	2.18e+41	2.21e+40
99.18	2.18e+41	2.21e+40
100.96	2.13e+41	2.12e+40
101.04	2.13e+41	2.15e+40
101.13	2.13e+41	2.54e+40
101.16	2.12e+41	2.55e+40
105.01	2.00e+41	2.41e+40
105.01	2.00e+41	2.41e+40
107.13	1.93e+41	2.32e+40
107.75	1.91e+41	2.26e+40
108.01	1.90e+41	2.28e+40
109.00	1.87e+41	2.23e+40
109.05	1.87e+41	2.23e+40
109.05	1.87e+41	2.23e+40
113.01	1.77e+41	1.94e+40
113.10	1.77e+41	1.93e+40
113.11	1.77e+41	1.92e+40
113.97	1.75e+41	1.73e+40
114.81	1.72e+41	1.70e+40
114.97	1.71e+41	1.69e+40
115.75	1.66e+41	1.63e+40
115.83	1.68e+41	1.63e+40
115.98	1.68e+41	1.61e+40
116.12	1.67e+41	1.67e+40
116.12	1.67e+41	1.68e+40
119.80	1.55e+41	1.53e+40
119.83	1.54e+41	1.54e+40
122.95	1.49e+41	1.55e+40
123.96	1.46e+41	1.59e+40
124.92	1.45e+41	1.56e+40
125.90	1.43e+41	1.55e+40
125.92	1.43e+41	1.46e+40
127.93	1.39e+41	1.44e+40
128.90	1.38e+41	1.44e+40
129.90	1.35e+41	1.41e+40
131.99	1.31e+41	1.49e+40
133.03	1.29e+41	1.58e+40
133.04	1.29e+41	1.58e+40
135.76	1.24e+41	1.48e+40
137.05	1.22e+41	1.35e+40
137.06	1.22e+41	1.35e+40
137.07	1.22e+41	1.35e+40
137.98	1.19e+41	1.32e+40
137.98	1.19e+41	1.33e+40
138.57	1.18e+41	1.32e+40
138.65	1.19e+41	1.35e+40
138.91	1.19e+41	1.34e+40
138.91	1.19e+41	1.34e+40
140.99	1.14e+41	1.29e+40
143.75	1.09e+41	1.24e+40
143.92	1.08e+41	1.27e+40
143.93	1.08e+41	1.27e+40
146.90	1.02e+41	1.19e+40
146.90	1.02e+41	1.19e+40
147.64	1.00e+41	1.17e+40
149.75	9.79e+40	1.10e+40
149.86	9.77e+40	1.14e+40
150.90	9.59e+40	1.09e+40
152.95	9.25e+40	1.05e+40
152.95	9.25e+40	1.05e+40
154.63	8.98e+40	1.02e+40
154.85	8.95e+40	1.05e+40
154.86	8.95e+40	1.05e+40
159.84	8.34e+40	9.15e+39
167.56	7.56e+40	8.35e+39
169.57	7.24e+40	7.55e+39
181.76	5.97e+40	6.44e+39
182.63	5.87e+40	5.95e+39

SN 2009jf
t_min: 70
t_max: 250
7.00	1.21e+42	3.51e+41
7.59	1.29e+42	3.86e+41
7.63	1.30e+42	1.37e+41
7.64	1.30e+42	1.67e+41
9.62	1.92e+42	2.53e+41
10.41	2.23e+42	2.89e+41
10.61	2.34e+42	4.31e+41
11.33	2.63e+42	4.99e+41
12.36	2.96e+42	3.35e+41
12.38	2.93e+42	3.24e+41
12.45	2.95e+42	5.22e+41
13.31	3.14e+42	5.84e+41
13.57	3.22e+42	5.09e+41
14.39	3.38e+42	3.80e+41
14.55	3.51e+42	4.59e+41
14.56	3.52e+42	4.60e+41
15.64	3.69e+42	5.16e+41
16.39	3.77e+42	4.18e+41
17.55	3.97e+42	4.49e+41
17.56	3.97e+42	4.50e+41
18.31	4.10e+42	4.65e+41
18.40	4.11e+42	4.63e+41
18.41	4.12e+42	5.12e+41
18.62	4.12e+42	5.27e+41
18.63	4.12e+42	5.27e+41
19.48	4.20e+42	5.02e+41
20.34	4.25e+42	4.84e+41
20.35	4.25e+42	5.02e+41
20.60	4.30e+42	5.11e+41
20.62	4.31e+42	5.11e+41
22.45	4.27e+42	4.74e+41
23.53	4.26e+42	4.68e+41
24.37	4.25e+42	4.58e+41
25.62	4.15e+42	4.39e+41
26.52	4.08e+42	4.44e+41
26.53	4.08e+42	4.39e+41
26.64	4.07e+42	3.90e+41
29.34	3.76e+42	3.69e+41
29.35	3.76e+42	3.83e+41
29.51	3.73e+42	4.07e+41
29.57	3.73e+42	4.02e+41
30.39	3.65e+42	3.93e+41
30.54	3.63e+42	4.19e+41
30.55	3.63e+42	4.21e+41
32.52	3.40e+42	3.88e+41
32.54	3.39e+42	3.95e+41
33.02	3.31e+42	4.34e+41
33.53	3.22e+42	4.23e+41
33.60	3.20e+42	4.43e+41
34.52	3.06e+42	3.99e+41
38.52	2.55e+42	3.24e+41
39.54	2.45e+42	3.28e+41
40.33	2.39e+42	2.92e+41
40.34	2.39e+42	2.85e+41
41.38	2.29e+42	2.81e+41
41.52	2.28e+42	2.84e+41
42.16	2.23e+42	2.52e+41
42.52	2.19e+42	3.47e+41
45.56	1.92e+42	3.00e+41
47.08	1.81e+42	2.81e+41
48.33	1.74e+42	2.85e+41
48.54	1.72e+42	2.86e+41
49.78	1.66e+42	2.75e+41
50.34	1.63e+42	2.70e+41
50.35	1.63e+42	2.70e+41
50.37	1.61e+42	2.69e+41
50.53	1.62e+42	2.77e+41
51.14	1.59e+42	2.75e+41
55.14	1.48e+42	2.39e+41
55.41	1.47e+42	2.34e+41
55.52	1.46e+42	2.47e+41
55.54	1.46e+42	2.47e+41
58.52	1.36e+42	2.10e+41
59.26	1.34e+42	2.02e+41
59.52	1.34e+42	1.21e+41
60.05	1.31e+42	1.71e+41
60.35	1.30e+42	1.70e+41
60.36	1.30e+42	2.00e+41
60.52	1.29e+42	2.03e+41
60.56	1.29e+42	2.03e+41
63.53	1.22e+42	1.66e+41
68.32	1.12e+42	1.48e+41
68.55	1.12e+42	1.62e+41
73.34	1.04e+42	1.47e+41
75.32	1.01e+42	1.59e+41
95.30	7.77e+41	1.27e+41
96.29	7.66e+41	1.17e+41
100.27	7.30e+41	1.07e+41
105.36	6.62e+41	5.83e+40
269.90	5.79e+40	7.67e+39
279.68	4.42e+40	1.52e+40
293.57	3.02e+40	9.44e+39

SN 2016coi
t_min: 86
t_max: 250
5.06	1.63e+42	3.68e+41
5.14	1.52e+42	3.56e+41
5.15	1.53e+42	3.50e+41
5.19	1.54e+42	3.51e+41
6.20	1.94e+42	4.21e+41
7.16	2.44e+42	4.60e+41
7.19	2.45e+42	4.41e+41
7.90	2.67e+42	4.38e+41
8.09	2.77e+42	4.78e+41
8.21	2.82e+42	5.15e+41
8.24	2.83e+42	5.43e+41
8.84	2.93e+42	5.33e+41
9.81	3.16e+42	4.76e+41
9.92	3.17e+42	4.83e+41
10.18	3.31e+42	4.95e+41
10.22	3.32e+42	5.30e+41
10.27	3.33e+42	5.32e+41
10.67	3.39e+42	5.34e+41
12.04	3.59e+42	5.18e+41
12.55	3.70e+42	5.34e+41
13.09	3.80e+42	5.45e+41
13.15	3.76e+42	4.88e+41
13.16	3.76e+42	5.31e+41
13.99	3.82e+42	5.33e+41
14.34	3.83e+42	5.04e+41
15.41	3.87e+42	4.78e+41
15.51	3.87e+42	4.80e+41
16.05	3.90e+42	4.83e+41
16.21	3.91e+42	4.75e+41
16.42	3.93e+42	4.75e+41
17.20	4.00e+42	4.63e+41
17.36	4.00e+42	4.65e+41
17.46	4.01e+42	4.67e+41
17.76	4.05e+42	4.01e+41
18.47	4.07e+42	4.71e+41
18.61	4.07e+42	6.03e+41
19.16	4.02e+42	6.07e+41
19.17	4.02e+42	6.09e+41
19.22	4.02e+42	5.99e+41
20.09	4.05e+42	5.72e+41
20.10	4.05e+42	5.75e+41
20.43	3.95e+42	5.62e+41
20.58	3.91e+42	5.60e+41
21.10	3.86e+42	5.63e+41
21.19	3.85e+42	5.69e+41
21.99	3.80e+42	5.68e+41
22.14	3.79e+42	5.63e+41
22.22	3.79e+42	5.61e+41
22.25	3.79e+42	4.44e+41
23.26	3.75e+42	4.28e+41
23.57	3.73e+42	4.68e+41
25.12	3.59e+42	4.82e+41
25.14	3.59e+42	4.86e+41
25.16	3.59e+42	4.56e+41
25.17	3.59e+42	5.23e+41
25.23	3.57e+42	4.85e+41
25.76	3.52e+42	5.17e+41
25.79	3.52e+42	4.91e+41
26.04	3.44e+42	5.10e+41
26.08	3.44e+42	5.03e+41
26.10	3.43e+42	5.18e+41
26.23	3.41e+42	4.72e+41
27.07	3.30e+42	4.90e+41
27.24	3.27e+42	4.20e+41
28.01	3.14e+42	3.70e+41
28.30	3.11e+42	3.99e+41
28.58	3.09e+42	4.25e+41
29.02	3.06e+42	4.13e+41
29.03	3.06e+42	4.15e+41
29.05	3.07e+42	4.28e+41
29.12	3.11e+42	3.68e+41
29.13	3.11e+42	4.27e+41
29.29	3.09e+42	3.98e+41
30.04	2.91e+42	4.17e+41
30.11	2.90e+42	4.27e+41
30.30	2.85e+42	3.87e+41
31.01	2.76e+42	3.96e+41
31.12	2.76e+42	3.97e+41
32.13	2.72e+42	3.34e+41
32.14	2.72e+42	3.62e+41
32.97	2.58e+42	3.40e+41
34.29	2.45e+42	2.48e+41
35.30	2.41e+42	2.40e+41
35.57	2.39e+42	2.32e+41
36.08	2.34e+42	2.27e+41
36.11	2.35e+42	2.07e+41
36.12	2.35e+42	2.35e+41
36.32	2.33e+42	2.33e+41
37.00	2.27e+42	2.50e+41
37.04	2.27e+42	2.69e+41
37.32	2.27e+42	2.41e+41
37.52	2.26e+42	2.72e+41
38.13	2.22e+42	2.68e+41
38.36	2.21e+42	2.64e+41
38.94	2.17e+42	2.57e+41
40.07	2.03e+42	2.14e+41
41.93	1.87e+42	1.99e+41
42.08	1.86e+42	1.82e+41
42.14	1.85e+42	1.79e+41
42.64	1.83e+42	1.72e+41
43.29	1.79e+42	1.61e+41
43.95	1.74e+42	1.87e+41
44.32	1.72e+42	1.88e+41
44.34	1.73e+42	1.71e+41
44.35	1.73e+42	1.84e+41
45.04	1.69e+42	1.81e+41
46.90	1.59e+42	1.71e+41
47.00	1.58e+42	1.76e+41
47.04	1.58e+42	1.73e+41
47.53	1.56e+42	1.82e+41
47.91	1.54e+42	1.81e+41
48.04	1.54e+42	1.81e+41
49.01	1.50e+42	1.61e+41
49.02	1.50e+42	1.69e+41
50.28	1.44e+42	1.63e+41
51.25	1.40e+42	1.35e+41
54.03	1.31e+42	1.48e+41
54.99	1.27e+42	1.43e+41
55.01	1.27e+42	1.44e+41
55.33	1.26e+42	1.20e+41
56.04	1.24e+42	1.34e+41
59.31	1.15e+42	1.11e+41
59.43	1.15e+42	1.26e+41
61.00	1.11e+42	1.23e+41
61.02	1.11e+42	1.21e+41
62.60	1.08e+42	1.10e+41
64.18	1.05e+42	9.31e+40
64.31	1.04e+42	9.95e+40
68.17	9.53e+41	8.98e+40
69.17	9.36e+41	8.73e+40
70.51	9.02e+41	2.27e+41
71.70	8.95e+41	8.87e+40
71.74	8.88e+41	8.92e+40
72.16	8.84e+41	8.57e+40
73.37	8.68e+41	8.43e+40
74.35	8.51e+41	8.24e+40
76.18	8.17e+41	7.84e+40
76.82	8.08e+41	7.11e+40
76.83	8.08e+41	7.70e+40
79.46	7.86e+41	7.55e+40
80.19	7.75e+41	7.31e+40
80.81	7.63e+41	7.30e+40
81.38	7.48e+41	6.14e+40
85.01	7.09e+41	6.64e+40
85.54	7.02e+41	6.71e+40
87.81	6.77e+41	6.29e+40
87.97	6.74e+41	6.19e+40
88.34	6.67e+41	5.84e+40
88.79	6.62e+41	6.11e+40
88.80	6.61e+41	6.11e+40
90.13	6.28e+41	5.74e+40
90.41	6.26e+41	7.42e+40
90.92	6.34e+41	7.90e+40
91.45	6.31e+41	7.74e+40
92.78	6.27e+41	7.42e+40
93.41	6.16e+41	7.30e+40
93.66	6.17e+41	8.19e+40
94.34	6.09e+41	8.11e+40
95.72	5.93e+41	7.36e+40
96.86	5.81e+41	5.57e+40
99.62	5.61e+41	5.88e+40
102.18	5.42e+41	5.69e+40
102.69	5.35e+41	5.63e+40
102.73	5.35e+41	5.61e+40
103.70	5.27e+41	5.69e+40
103.72	5.26e+41	5.57e+40
104.67	5.21e+41	5.51e+40
106.60	5.08e+41	5.13e+40
106.65	5.07e+41	5.15e+40
106.69	5.07e+41	5.13e+40
109.63	4.78e+41	4.76e+40
110.63	4.70e+41	4.76e+40
110.64	4.70e+41	4.56e+40
112.61	4.57e+41	5.08e+40
114.46	4.46e+41	4.97e+40
115.58	4.42e+41	5.09e+40
117.59	4.37e+41	4.58e+40
117.99	4.34e+41	5.03e+40
118.59	4.26e+41	4.95e+40
118.64	4.25e+41	4.89e+40
122.40	4.00e+41	4.57e+40
122.61	3.98e+41	4.46e+40
124.54	3.80e+41	3.51e+40
124.55	3.80e+41	3.79e+40
124.90	3.79e+41	3.79e+40
125.56	3.75e+41	4.16e+40
128.44	3.56e+41	3.92e+40
128.53	3.55e+41	3.91e+40
129.10	3.57e+41	3.53e+40
131.55	3.41e+41	3.35e+40
134.48	3.25e+41	3.14e+40
135.48	3.20e+41	3.16e+40
136.28	3.15e+41	2.76e+40
137.13	3.19e+41	2.75e+40
137.48	3.16e+41	2.74e+40
138.10	3.12e+41	2.70e+40
139.12	3.06e+41	2.82e+40
140.45	3.00e+41	2.82e+40
140.50	2.99e+41	2.79e+40
143.42	2.88e+41	3.13e+40
144.02	2.84e+41	3.12e+40
146.44	2.71e+41	2.93e+40
147.67	2.65e+41	2.86e+40
147.68	2.65e+41	2.61e+40
149.43	2.60e+41	2.57e+40
151.01	2.56e+41	2.30e+40
151.27	2.56e+41	2.62e+40
152.05	2.54e+41	2.64e+40
152.97	2.47e+41	2.58e+40
153.18	2.46e+41	2.35e+40
154.08	2.39e+41	2.05e+40
155.10	2.36e+41	2.22e+40
157.40	2.29e+41	2.16e+40
159.96	2.22e+41	2.11e+40
160.00	2.22e+41	1.92e+40
161.34	2.18e+41	1.86e+40
163.79	2.10e+41	1.82e+40
164.02	2.10e+41	1.86e+40
164.96	2.04e+41	1.82e+40
166.95	2.01e+41	1.87e+40
167.24	2.00e+41	1.83e+40
167.25	2.00e+41	1.83e+40
167.98	1.94e+41	1.73e+40
168.33	1.93e+41	1.81e+40
169.29	1.89e+41	1.73e+40
170.01	1.86e+41	2.05e+40
170.17	1.85e+41	2.04e+40
171.04	1.80e+41	2.16e+40
171.95	1.80e+41	2.38e+40
173.89	1.76e+41	2.27e+40
174.19	1.76e+41	2.52e+40
174.90	1.74e+41	2.34e+40
175.88	1.68e+41	2.07e+40
176.32	1.67e+41	2.59e+40
177.70	1.65e+41	2.27e+40
178.97	1.62e+41	2.25e+40
179.28	1.62e+41	1.94e+40
179.30	1.62e+41	2.01e+40
181.20	1.62e+41	1.61e+40
181.89	1.67e+41	2.40e+40
182.87	1.57e+41	1.47e+40
183.45	1.56e+41	1.47e+40
183.57	1.56e+41	1.43e+40
183.99	1.53e+41	1.39e+40
184.83	1.50e+41	1.32e+40
185.85	1.48e+41	1.29e+40
186.91	1.45e+41	1.29e+40
187.87	1.42e+41	1.22e+40
189.87	1.37e+41	1.21e+40
190.82	1.35e+41	1.22e+40
193.07	1.31e+41	1.42e+40
195.19	1.26e+41	1.36e+40
197.18	1.20e+41	1.35e+40
199.50	1.16e+41	1.29e+40
199.51	1.16e+41	1.34e+40
200.17	1.15e+41	1.25e+40
200.18	1.15e+41	1.25e+40
200.24	1.14e+41	1.26e+40
204.17	1.07e+41	1.22e+40
206.10	1.03e+41	1.26e+40
212.03	9.57e+40	1.11e+40
225.36	8.05e+40	1.04e+40
226.33	7.98e+40	1.03e+40
241.92	6.07e+40	9.88e+39

SN 1993J
t_min: 58
t_max: 250
3.70	3.74e+42	8.12e+41
3.80	3.75e+42	8.14e+41
3.89	3.75e+42	8.15e+41
4.00	3.67e+42	7.92e+41
4.06	3.61e+42	7.77e+41
4.16	3.50e+42	7.48e+41
4.20	3.45e+42	7.36e+41
4.70	3.03e+42	6.21e+41
4.98	2.75e+42	5.56e+41
5.50	2.30e+42	4.55e+41
5.70	2.17e+42	4.25e+41
5.90	2.05e+42	3.97e+41
6.08	1.95e+42	3.78e+41
6.20	1.87e+42	3.63e+41
6.51	1.73e+42	3.34e+41
6.70	1.66e+42	3.17e+41
6.99	1.56e+42	2.96e+41
7.16	1.50e+42	2.82e+41
7.20	1.54e+42	2.97e+41
7.53	1.41e+42	2.69e+41
7.70	1.38e+42	2.60e+41
7.90	1.35e+42	2.51e+41
8.09	1.32e+42	2.44e+41
8.60	1.30e+42	2.41e+41
8.78	1.30e+42	2.40e+41
8.95	1.27e+42	2.35e+41
9.08	1.26e+42	2.32e+41
9.17	1.26e+42	2.32e+41
9.19	1.25e+42	2.31e+41
9.24	1.26e+42	2.32e+41
9.27	1.25e+42	2.31e+41
9.31	1.25e+42	2.31e+41
9.33	1.25e+42	2.31e+41
9.34	1.25e+42	2.31e+41
9.35	1.26e+42	2.32e+41
9.54	1.24e+42	2.28e+41
9.60	1.24e+42	2.28e+41
9.91	1.23e+42	2.26e+41
9.97	1.23e+42	2.25e+41
10.00	1.23e+42	2.25e+41
10.02	1.23e+42	2.26e+41
10.10	1.22e+42	2.25e+41
10.20	1.26e+42	2.35e+41
10.59	1.21e+42	2.23e+41
10.70	1.21e+42	2.21e+41
10.75	1.21e+42	2.21e+41
10.90	1.22e+42	2.22e+41
10.99	1.22e+42	2.23e+41
11.07	1.24e+42	2.28e+41
11.10	1.25e+42	2.29e+41
11.22	1.27e+42	2.34e+41
11.30	1.28e+42	2.38e+41
11.67	1.28e+42	2.36e+41
11.72	1.29e+42	2.37e+41
11.80	1.30e+42	2.38e+41
11.90	1.31e+42	2.39e+41
12.00	1.32e+42	2.40e+41
12.02	1.32e+42	2.41e+41
12.08	1.33e+42	2.41e+41
12.10	1.33e+42	2.42e+41
12.19	1.34e+42	2.45e+41
12.22	1.34e+42	2.45e+41
12.24	1.35e+42	2.46e+41
12.32	1.36e+42	2.49e+41
12.62	1.39e+42	2.53e+41
12.74	1.40e+42	2.56e+41
12.82	1.42e+42	2.58e+41
12.98	1.44e+42	2.62e+41
14.07	1.59e+42	2.86e+41
14.16	1.60e+42	2.88e+41
14.18	1.60e+42	2.87e+41
14.23	1.57e+42	2.79e+41
14.40	1.62e+42	2.90e+41
14.53	1.62e+42	2.91e+41
14.73	1.68e+42	3.01e+41
14.75	1.69e+42	3.02e+41
14.76	1.70e+42	3.03e+41
14.89	1.72e+42	3.10e+41
14.90	1.72e+42	3.10e+41
14.93	1.73e+42	3.11e+41
15.01	1.73e+42	3.10e+41
15.06	1.72e+42	3.09e+41
15.21	1.79e+42	3.24e+41
15.27	1.78e+42	3.24e+41
15.71	1.83e+42	3.38e+41
15.74	1.83e+42	3.38e+41
15.75	1.83e+42	3.38e+41
15.93	1.90e+42	3.48e+41
16.20	1.93e+42	3.52e+41
16.64	1.94e+42	3.48e+41
16.87	1.97e+42	3.48e+41
17.00	1.96e+42	3.46e+41
17.20	1.97e+42	3.46e+41
17.30	1.98e+42	3.46e+41
17.70	2.08e+42	3.66e+41
17.80	2.09e+42	3.69e+41
17.81	2.10e+42	3.69e+41
17.87	2.08e+42	3.68e+41
17.88	2.08e+42	3.68e+41
18.04	2.13e+42	3.81e+41
18.12	2.16e+42	3.89e+41
18.17	2.18e+42	3.94e+41
18.20	2.20e+42	3.99e+41
18.30	2.10e+42	3.64e+41
18.55	2.14e+42	3.75e+41
18.70	2.15e+42	3.80e+41
18.78	2.14e+42	3.80e+41
18.80	2.15e+42	3.81e+41
18.88	2.20e+42	3.91e+41
18.98	2.23e+42	3.96e+41
19.15	2.27e+42	4.07e+41
19.46	2.28e+42	4.09e+41
19.88	2.33e+42	4.16e+41
20.05	2.34e+42	4.17e+41
20.19	2.36e+42	4.20e+41
20.20	2.43e+42	4.39e+41
20.30	2.42e+42	4.36e+41
20.48	2.40e+42	4.30e+41
20.70	2.36e+42	4.19e+41
20.80	2.29e+42	4.07e+41
20.80	2.29e+42	4.07e+41
20.82	2.29e+42	4.07e+41
20.84	2.31e+42	4.09e+41
20.87	2.37e+42	4.21e+41
20.88	2.38e+42	4.23e+41
20.89	2.35e+42	4.16e+41
20.93	2.29e+42	4.07e+41
20.97	2.31e+42	4.09e+41
21.00	2.36e+42	4.17e+41
21.19	2.38e+42	4.21e+41
21.20	2.40e+42	4.26e+41
21.47	2.41e+42	4.26e+41
21.70	2.42e+42	4.27e+41
21.93	2.41e+42	4.24e+41
22.07	2.40e+42	4.21e+41
22.15	2.40e+42	4.21e+41
22.20	2.37e+42	4.14e+41
22.24	2.39e+42	4.19e+41
22.30	2.37e+42	4.16e+41
22.48	2.35e+42	4.12e+41
22.80	2.34e+42	4.08e+41
23.04	2.33e+42	4.07e+41
23.10	2.35e+42	4.09e+41
23.15	2.33e+42	4.06e+41
23.20	2.36e+42	4.14e+41
23.45	2.36e+42	4.17e+41
23.82	2.43e+42	4.31e+41
23.83	2.44e+42	4.32e+41
23.87	2.40e+42	4.27e+41
23.90	2.36e+42	4.19e+41
24.10	2.28e+42	3.94e+41
24.15	2.26e+42	3.89e+41
24.20	2.27e+42	3.91e+41
24.44	2.25e+42	3.86e+41
24.80	2.21e+42	3.78e+41
25.08	2.18e+42	3.70e+41
25.13	2.18e+42	3.70e+41
25.28	2.16e+42	3.65e+41
25.85	2.11e+42	3.45e+41
25.86	2.11e+42	3.46e+41
25.96	2.03e+42	3.36e+41
26.15	2.04e+42	3.40e+41
26.20	2.14e+42	3.71e+41
26.70	2.01e+42	3.32e+41
26.77	1.99e+42	3.27e+41
26.81	2.04e+42	3.33e+41
26.83	2.06e+42	3.35e+41
27.20	1.83e+42	2.91e+41
27.25	1.82e+42	2.89e+41
27.30	1.82e+42	2.89e+41
27.70	1.81e+42	2.91e+41
27.77	1.80e+42	2.91e+41
27.80	1.89e+42	3.04e+41
27.80	1.89e+42	3.04e+41
27.82	1.87e+42	3.01e+41
27.91	1.78e+42	2.88e+41
27.96	1.77e+42	2.87e+41
28.03	1.76e+42	2.84e+41
28.09	1.75e+42	2.83e+41
28.12	1.74e+42	2.82e+41
28.15	1.75e+42	2.82e+41
28.20	1.74e+42	2.81e+41
28.77	1.71e+42	2.72e+41
28.81	1.71e+42	2.72e+41
28.89	1.67e+42	2.67e+41
28.91	1.73e+42	2.75e+41
29.17	1.64e+42	2.62e+41
29.70	1.61e+42	2.54e+41
29.80	1.60e+42	2.52e+41
29.82	1.61e+42	2.53e+41
29.90	1.62e+42	2.56e+41
29.91	1.57e+42	2.49e+41
30.04	1.56e+42	2.47e+41
30.10	1.55e+42	2.45e+41
30.25	1.54e+42	2.44e+41
30.70	1.51e+42	2.39e+41
30.79	1.50e+42	2.37e+41
30.93	1.49e+42	2.35e+41
30.95	1.49e+42	2.35e+41
31.12	1.43e+42	2.23e+41
31.20	1.41e+42	2.18e+41
31.30	1.40e+42	2.17e+41
31.80	1.36e+42	2.13e+41
31.87	1.36e+42	2.13e+41
31.91	1.37e+42	2.15e+41
32.07	1.34e+42	2.09e+41
32.15	1.34e+42	2.07e+41
32.20	1.33e+42	2.06e+41
32.30	1.35e+42	2.11e+41
32.80	1.32e+42	2.08e+41
32.87	1.32e+42	2.07e+41
33.20	1.29e+42	2.02e+41
33.30	1.29e+42	2.01e+41
33.70	1.26e+42	1.97e+41
33.90	1.25e+42	1.96e+41
34.30	1.24e+42	1.95e+41
34.49	1.24e+42	1.94e+41
34.80	1.22e+42	1.91e+41
34.88	1.21e+42	1.90e+41
35.20	1.17e+42	1.81e+41
35.70	1.15e+42	1.77e+41
35.90	1.14e+42	1.75e+41
36.20	1.12e+42	1.73e+41
36.70	1.10e+42	1.71e+41
37.20	1.10e+42	1.73e+41
37.60	1.09e+42	1.72e+41
37.70	1.09e+42	1.72e+41
38.30	1.06e+42	1.68e+41
38.80	1.03e+42	1.63e+41
39.20	1.02e+42	1.61e+41
39.70	9.96e+41	1.56e+41
39.89	9.88e+41	1.54e+41
40.60	9.79e+41	1.54e+41
41.20	9.75e+41	1.55e+41
41.60	9.61e+41	1.52e+41
41.70	9.57e+41	1.51e+41
42.20	9.38e+41	1.47e+41
43.20	9.01e+41	1.40e+41
43.30	9.17e+41	1.45e+41
43.80	9.06e+41	1.44e+41
44.29	8.95e+41	1.43e+41
44.79	8.85e+41	1.41e+41
45.59	8.70e+41	1.39e+41
45.69	8.69e+41	1.39e+41
47.82	8.40e+41	1.35e+41
48.29	8.14e+41	1.31e+41
48.79	7.83e+41	1.23e+41
48.89	7.79e+41	1.22e+41
49.18	7.88e+41	1.25e+41
49.29	7.92e+41	1.26e+41
49.79	7.71e+41	1.21e+41
49.89	7.67e+41	1.20e+41
50.05	7.71e+41	1.22e+41
50.19	7.77e+41	1.24e+41
50.29	7.83e+41	1.26e+41
50.79	7.72e+41	1.25e+41
50.87	7.71e+41	1.24e+41
51.20	7.68e+41	1.24e+41
51.29	7.67e+41	1.24e+41
51.79	7.60e+41	1.23e+41
52.98	7.37e+41	1.19e+41
53.19	7.32e+41	1.18e+41
53.79	7.21e+41	1.16e+41
55.29	7.02e+41	1.12e+41
55.79	6.95e+41	1.11e+41
56.04	6.90e+41	1.10e+41
56.29	6.85e+41	1.10e+41
56.79	6.63e+41	1.04e+41
56.87	6.60e+41	1.04e+41
57.29	6.69e+41	1.07e+41
57.79	6.58e+41	1.05e+41
58.90	6.32e+41	9.93e+40
59.87	6.21e+41	9.77e+40
61.03	6.07e+41	9.58e+40
61.98	5.98e+41	9.45e+40
62.19	5.95e+41	9.41e+40
62.69	5.91e+41	9.36e+40
62.91	5.92e+41	9.36e+40
63.79	5.87e+41	9.30e+40
68.29	5.51e+41	8.80e+40
68.79	5.47e+41	8.75e+40
73.19	4.96e+41	8.03e+40
73.69	4.88e+41	7.87e+40
74.19	4.78e+41	7.70e+40
74.29	4.70e+41	7.49e+40
74.69	4.67e+41	7.47e+40
75.81	4.70e+41	7.59e+40
76.29	4.71e+41	7.65e+40
76.79	4.66e+41	7.57e+40
76.81	4.66e+41	7.56e+40
77.19	4.61e+41	7.49e+40
77.69	4.55e+41	7.41e+40
78.19	4.53e+41	7.38e+40
78.69	4.50e+41	7.34e+40
78.81	4.49e+41	7.33e+40
79.29	4.43e+41	7.24e+40
79.79	4.39e+41	7.18e+40
81.29	4.27e+41	7.00e+40
81.79	4.23e+41	6.93e+40
83.29	4.12e+41	6.75e+40
83.79	4.09e+41	6.74e+40
83.87	4.09e+41	6.73e+40
84.29	4.09e+41	6.76e+40
84.79	3.95e+41	6.40e+40
84.89	3.92e+41	6.33e+40
85.29	4.05e+41	6.75e+40
85.79	3.86e+41	6.27e+40
85.93	3.82e+41	6.16e+40
86.69	3.79e+41	6.12e+40
86.91	3.77e+41	6.10e+40
87.29	3.95e+41	6.64e+40
87.79	3.90e+41	6.55e+40
87.81	3.90e+41	6.55e+40
88.19	3.85e+41	6.46e+40
88.69	3.69e+41	6.03e+40
88.91	3.62e+41	5.87e+40
89.19	3.70e+41	6.13e+40
89.69	3.70e+41	6.13e+40
89.84	3.71e+41	6.14e+40
90.19	3.64e+41	6.02e+40
90.69	3.61e+41	5.98e+40
91.19	3.57e+41	5.93e+40
91.69	3.44e+41	5.61e+40
92.19	3.34e+41	5.37e+40
92.69	3.37e+41	5.47e+40
93.19	3.37e+41	5.57e+40
93.69	3.31e+41	5.42e+40
94.19	3.27e+41	5.32e+40
94.69	3.25e+41	5.28e+40
95.19	3.20e+41	5.22e+40
95.69	3.17e+41	5.18e+40
96.19	3.15e+41	5.16e+40
96.69	3.12e+41	5.12e+40
97.19	3.12e+41	5.12e+40
97.69	3.13e+41	5.13e+40
98.19	3.10e+41	5.07e+40
98.59	3.05e+41	4.99e+40
98.69	3.05e+41	4.97e+40
99.19	3.00e+41	4.90e+40
99.59	2.99e+41	4.89e+40
99.69	2.98e+41	4.89e+40
100.19	2.98e+41	4.89e+40
100.69	2.95e+41	4.85e+40
101.19	2.90e+41	4.78e+40
101.69	2.86e+41	4.71e+40
104.69	2.73e+41	4.47e+40
104.81	2.73e+41	4.46e+40
106.19	2.65e+41	4.32e+40
106.69	2.68e+41	4.37e+40
106.81	2.69e+41	4.38e+40
107.19	2.61e+41	4.29e+40
107.69	2.63e+41	4.32e+40
107.81	2.62e+41	4.31e+40
108.19	2.57e+41	4.24e+40
108.69	2.52e+41	4.17e+40
109.19	2.51e+41	4.15e+40
109.69	2.50e+41	4.15e+40
110.19	2.48e+41	4.10e+40
110.69	2.44e+41	4.05e+40
110.93	2.43e+41	4.03e+40
111.19	2.42e+41	4.01e+40
111.69	2.45e+41	4.06e+40
111.81	2.46e+41	4.08e+40
112.19	2.39e+41	3.97e+40
112.69	2.36e+41	3.93e+40
113.19	2.34e+41	3.89e+40
113.69	2.31e+41	3.84e+40
114.19	2.27e+41	3.78e+40
114.69	2.25e+41	3.75e+40
115.69	2.19e+41	3.66e+40
115.82	2.19e+41	3.65e+40
117.81	2.13e+41	3.55e+40
118.85	2.08e+41	3.47e+40
125.92	1.82e+41	3.05e+40
130.99	1.65e+41	2.78e+40
137.81	1.45e+41	2.46e+40
137.84	1.47e+41	2.49e+40
140.06	1.37e+41	2.34e+40
144.79	1.25e+41	2.15e+40
144.87	1.25e+41	2.15e+40
161.39	9.48e+40	1.65e+40
161.42	9.24e+40	1.62e+40
162.43	9.32e+40	1.62e+40
162.47	9.40e+40	1.64e+40
162.52	9.51e+40	1.65e+40
162.56	9.47e+40	1.64e+40
163.33	9.11e+40	1.59e+40
163.36	9.10e+40	1.59e+40
172.86	7.68e+40	1.36e+40
177.80	6.56e+40	1.14e+40
183.88	5.94e+40	1.04e+40
186.88	6.01e+40	1.05e+40
187.38	5.97e+40	1.04e+40
188.98	5.84e+40	1.02e+40
194.96	5.36e+40	9.36e+39
195.98	5.26e+40	9.17e+39
196.98	5.16e+40	8.99e+39
202.06	4.70e+40	8.16e+39
224.92	3.19e+40	5.46e+39
226.91	3.00e+40	5.16e+39
231.95	3.03e+40	5.13e+39
235.02	2.63e+40	4.52e+39
235.47	2.61e+40	4.48e+39
235.97	2.65e+40	4.53e+39
236.88	2.76e+40	4.66e+39
237.87	2.71e+40	4.58e+39
239.77	2.60e+40	4.40e+39
241.37	2.51e+40	4.25e+39
241.87	2.49e+40	4.22e+39
243.97	2.40e+40	4.06e+39
244.77	2.36e+40	4.00e+39
249.27	2.23e+40	3.77e+39
249.77	2.20e+40	3.72e+39
249.97	2.19e+40	3.70e+39
250.17	2.17e+40	3.68e+39
251.77	2.18e+40	3.69e+39
252.27	2.18e+40	3.68e+39
253.77	2.15e+40	3.62e+39
255.87	2.08e+40	3.51e+39
260.07	1.98e+40	3.33e+39
266.37	1.69e+40	2.90e+39
266.87	1.68e+40	2.88e+39
268.87	1.66e+40	2.83e+39
270.87	1.63e+40	2.78e+39
271.87	1.60e+40	2.72e+39
272.47	1.58e+40	2.70e+39
272.97	1.57e+40	2.68e+39
276.01	1.52e+40	2.59e+39
276.27	1.49e+40	2.56e+39
276.77	1.49e+40	2.55e+39
277.17	1.49e+40	2.55e+39
277.67	1.49e+40	2.54e+39
285.27	1.35e+40	2.32e+39
285.77	1.35e+40	2.31e+39
286.47	1.34e+40	2.30e+39
286.97	1.33e+40	2.27e+39
287.67	1.33e+40	2.27e+39
289.17	1.30e+40	2.23e+39
289.67	1.30e+40	2.23e+39
290.67	1.29e+40	2.21e+39
291.47	1.28e+40	2.19e+39
294.93	1.21e+40	2.08e+39
295.27	1.23e+40	2.10e+39
295.77	1.22e+40	2.09e+39
297.27	1.20e+40	2.05e+39
307.87	1.06e+40	1.81e+39
308.77	1.04e+40	1.79e+39
309.27	1.03e+40	1.76e+39
309.76	1.00e+40	1.73e+39
312.00	9.49e+39	1.64e+39
319.96	9.13e+39	1.57e+39
320.85	8.98e+39	1.55e+39
321.76	8.82e+39	1.52e+39
322.86	8.76e+39	1.51e+39
323.16	8.74e+39	1.51e+39
324.86	8.58e+39	1.48e+39
325.76	8.51e+39	1.47e+39
331.66	7.82e+39	1.36e+39
332.76	7.73e+39	1.34e+39
333.86	7.68e+39	1.33e+39
333.90	7.68e+39	1.33e+39
334.16	7.81e+39	1.35e+39
334.66	7.82e+39	1.35e+39
335.76	7.93e+39	1.37e+39
339.66	7.37e+39	1.28e+39
340.16	7.32e+39	1.27e+39
340.66	7.28e+39	1.27e+39
345.66	7.16e+39	1.25e+39
346.26	7.17e+39	1.25e+39
347.66	7.16e+39	1.24e+39
348.96	6.69e+39	1.18e+39
349.86	6.38e+39	1.13e+39
349.96	6.37e+39	1.13e+39
350.26	6.60e+39	1.16e+39
350.96	6.32e+39	1.12e+39
351.76	6.27e+39	1.11e+39
354.99	6.04e+39	1.08e+39
361.86	5.65e+39	1.01e+39
364.66	5.42e+39	9.73e+38
366.76	5.78e+39	1.02e+39

SN 2006T
t_min: 60
t_max: 250
9.50	3.14e+41	3.06e+40
10.54	4.20e+41	4.22e+40
13.47	9.38e+41	9.28e+40
14.45	1.13e+42	1.12e+41
15.41	1.36e+42	1.34e+41
15.53	1.38e+42	1.42e+41
15.54	1.39e+42	1.44e+41
16.44	1.58e+42	1.67e+41
17.28	1.78e+42	1.85e+41
18.45	1.94e+42	2.05e+41
18.46	1.95e+42	2.06e+41
19.43	2.07e+42	2.21e+41
19.44	2.08e+42	2.21e+41
20.40	2.21e+42	2.36e+41
21.37	2.24e+42	2.36e+41
21.38	2.26e+42	2.40e+41
23.39	2.31e+42	2.34e+41
24.42	2.24e+42	2.20e+41
24.43	2.25e+42	2.22e+41
25.29	2.17e+42	2.11e+41
26.36	2.04e+42	1.94e+41
26.37	2.04e+42	1.96e+41
27.38	1.93e+42	1.83e+41
28.35	1.85e+42	1.75e+41
28.40	1.85e+42	1.75e+41
29.32	1.75e+42	1.66e+41
29.33	1.76e+42	1.67e+41
30.38	1.65e+42	1.55e+41
31.35	1.56e+42	1.43e+41
31.36	1.55e+42	1.44e+41
32.22	1.47e+42	1.32e+41
37.20	1.14e+42	1.05e+41
38.29	1.09e+42	1.02e+41
40.21	1.01e+42	9.49e+40
41.23	9.73e+41	9.13e+40
42.18	9.38e+41	8.95e+40
42.19	9.42e+41	8.95e+40
43.16	9.08e+41	8.77e+40
44.18	8.75e+41	8.48e+40
45.23	8.44e+41	8.16e+40
47.11	7.83e+41	7.67e+40
49.18	7.28e+41	7.29e+40
49.19	7.32e+41	7.26e+40
51.09	6.92e+41	6.92e+40
52.16	6.73e+41	6.75e+40
56.02	6.14e+41	6.24e+40
57.00	5.99e+41	6.02e+40
59.05	5.71e+41	5.73e+40
60.99	5.44e+41	5.47e+40
63.99	5.09e+41	5.07e+40
64.00	5.14e+41	5.14e+40
65.97	4.94e+41	4.93e+40
67.90	4.76e+41	4.77e+40
67.91	4.81e+41	4.82e+40
72.87	4.35e+41	4.32e+40
73.86	4.27e+41	4.23e+40
73.87	4.26e+41	4.25e+40
76.79	4.08e+41	4.16e+40
78.88	3.94e+41	4.06e+40
81.78	3.76e+41	3.87e+40
84.77	3.59e+41	3.63e+40
84.78	3.56e+41	3.53e+40
86.70	3.44e+41	3.38e+40
87.72	3.36e+41	3.24e+40
87.73	3.38e+41	3.28e+40
89.73	3.20e+41	3.21e+40
94.66	2.91e+41	2.98e+40
101.63	2.57e+41	2.71e+40
101.64	2.58e+41	2.74e+40
107.52	2.35e+41	2.49e+40
108.48	2.32e+41	2.49e+40
109.53	2.28e+41	2.38e+40
109.54	2.26e+41	2.37e+40
111.51	2.17e+41	2.12e+40
112.47	2.18e+41	2.07e+40
113.45	2.12e+41	2.05e+40
131.34	1.58e+41	1.55e+40

SN 2008aq
t_min: 51
t_max: 250
16.40	8.42e+41	8.92e+40
19.38	7.78e+41	8.04e+40
19.39	7.77e+41	7.97e+40
25.39	7.20e+41	6.96e+40
25.40	7.13e+41	6.86e+40
30.33	6.36e+41	5.93e+40
31.16	6.07e+41	5.69e+40
32.17	5.82e+41	5.51e+40
32.36	5.76e+41	5.43e+40
34.22	5.21e+41	4.97e+40
35.28	5.04e+41	4.75e+40
35.29	4.98e+41	4.68e+40
43.24	3.83e+41	3.74e+40
43.25	3.81e+41	3.74e+40
49.04	3.14e+41	3.11e+40
50.16	3.06e+41	2.99e+40
50.17	3.05e+41	3.00e+40
55.08	2.72e+41	2.65e+40
58.96	2.50e+41	2.40e+40
66.94	2.12e+41	2.07e+40
71.80	1.95e+41	1.82e+40
77.83	1.72e+41	1.61e+40
85.73	1.47e+41	1.36e+40
87.64	1.42e+41	1.33e+40
87.73	1.42e+41	1.35e+40
104.48	9.80e+40	9.26e+39
105.58	9.55e+40	9.14e+39
105.59	9.45e+40	9.23e+39
114.41	7.62e+40	7.01e+39
116.37	7.88e+40	7.25e+39
132.22	5.50e+40	5.17e+39
136.21	5.06e+40	4.97e+39
141.13	4.97e+40	4.73e+39

SN 2008ax
t_min: 57
t_max: 250
1.91	1.79e+41	2.49e+40
2.00	1.75e+41	2.42e+40
2.11	1.79e+41	2.56e+40
2.79	2.10e+41	3.26e+40
2.91	2.14e+41	3.27e+40
3.00	2.16e+41	3.78e+40
3.08	2.17e+41	3.92e+40
3.17	2.22e+41	3.32e+40
3.25	2.29e+41	3.74e+40
3.76	2.76e+41	3.42e+40
4.24	3.24e+41	4.61e+40
4.74	3.88e+41	4.78e+40
4.80	3.88e+41	5.42e+40
4.90	3.98e+41	5.47e+40
4.99	4.09e+41	5.51e+40
5.07	4.18e+41	5.75e+40
5.78	5.23e+41	6.52e+40
6.81	6.91e+41	8.97e+40
7.70	8.48e+41	1.14e+41
7.89	8.83e+41	1.29e+41
8.60	1.06e+42	1.73e+41
8.68	1.08e+42	1.60e+41
8.70	1.07e+42	1.68e+41
8.98	1.12e+42	1.83e+41
9.89	1.29e+42	2.09e+41
10.59	1.47e+42	2.42e+41
10.80	1.53e+42	2.52e+41
10.89	1.55e+42	2.51e+41
10.90	1.56e+42	2.77e+41
11.63	1.73e+42	3.08e+41
12.64	1.94e+42	3.51e+41
13.60	2.13e+42	3.96e+41
14.76	2.37e+42	4.60e+41
14.88	2.39e+42	4.87e+41
15.57	2.48e+42	4.82e+41
15.87	2.50e+42	5.21e+41
17.08	2.60e+42	5.34e+41
17.80	2.69e+42	5.45e+41
17.87	2.70e+42	5.44e+41
18.55	2.77e+42	6.09e+41
18.57	2.78e+42	6.08e+41
19.50	2.72e+42	5.89e+41
20.48	2.65e+42	5.47e+41
20.86	2.62e+42	5.36e+41
21.52	2.57e+42	5.54e+41
21.86	2.54e+42	5.22e+41
22.50	2.51e+42	5.16e+41
22.85	2.51e+42	4.51e+41
23.56	2.50e+42	4.99e+41
23.89	2.46e+42	4.71e+41
24.46	2.40e+42	4.67e+41
24.85	2.38e+42	4.29e+41
25.56	2.34e+42	4.22e+41
25.58	2.34e+42	3.68e+41
25.70	2.30e+42	4.02e+41
25.80	2.27e+42	3.96e+41
25.87	2.25e+42	3.90e+41
26.68	2.05e+42	3.60e+41
26.70	2.05e+42	3.59e+41
27.60	1.87e+42	2.81e+41
27.77	1.89e+42	2.55e+41
27.96	1.86e+42	2.69e+41
28.58	1.75e+42	2.35e+41
28.70	1.73e+42	2.62e+41
28.85	1.71e+42	2.40e+41
29.48	1.63e+42	2.49e+41
29.55	1.62e+42	2.27e+41
29.60	1.61e+42	2.41e+41
29.84	1.57e+42	2.36e+41
30.48	1.53e+42	2.43e+41
30.70	1.51e+42	2.40e+41
30.91	1.50e+42	2.29e+41
31.69	1.46e+42	2.03e+41
31.80	1.43e+42	2.19e+41
31.84	1.43e+42	2.20e+41
32.44	1.39e+42	2.06e+41
32.80	1.36e+42	2.06e+41
32.96	1.38e+42	1.83e+41
33.54	1.33e+42	1.79e+41
33.59	1.33e+42	1.78e+41
35.50	1.24e+42	1.58e+41
35.60	1.23e+42	1.58e+41
39.46	1.07e+42	1.36e+41
40.58	1.03e+42	1.34e+41
40.60	1.02e+42	1.39e+41
40.70	1.02e+42	1.42e+41
42.50	9.63e+41	1.34e+41
42.58	9.60e+41	1.28e+41
42.70	9.50e+41	1.43e+41
42.90	9.32e+41	1.40e+41
43.58	9.29e+41	1.27e+41
44.52	9.06e+41	1.22e+41
44.59	9.05e+41	1.20e+41
46.50	8.71e+41	1.15e+41
46.57	8.70e+41	1.20e+41
47.58	8.50e+41	1.17e+41
48.48	8.33e+41	1.14e+41
48.61	8.30e+41	1.14e+41
49.58	8.13e+41	1.12e+41
50.51	8.00e+41	1.10e+41
50.59	7.99e+41	1.10e+41
52.47	7.79e+41	1.14e+41
52.71	7.75e+41	1.13e+41
53.60	7.59e+41	1.09e+41
55.43	7.31e+41	9.99e+40
57.46	6.94e+41	9.41e+40
57.89	6.89e+41	9.21e+40
59.70	6.67e+41	9.02e+40
60.45	6.45e+41	8.93e+40
60.60	6.41e+41	8.78e+40
62.45	6.26e+41	8.61e+40
64.03	6.06e+41	7.64e+40
65.43	5.90e+41	7.55e+40
65.93	5.86e+41	7.82e+40
67.58	5.72e+41	7.12e+40
67.94	5.65e+41	7.36e+40
68.60	5.56e+41	6.74e+40
69.39	5.52e+41	7.20e+40
70.59	5.48e+41	6.63e+40
71.39	5.41e+41	7.40e+40
73.41	5.19e+41	6.81e+40
74.40	5.13e+41	6.78e+40
76.40	4.93e+41	6.51e+40
78.36	4.74e+41	6.22e+40
82.38	4.37e+41	5.72e+40
85.43	4.11e+41	5.35e+40
87.41	3.96e+41	5.16e+40
100.70	3.10e+41	3.99e+40
107.39	2.74e+41	3.59e+40
108.44	2.67e+41	3.51e+40
116.60	2.27e+41	2.86e+40
119.36	2.17e+41	2.75e+40
124.60	2.02e+41	2.16e+40
130.60	1.76e+41	1.91e+40
143.60	1.32e+41	1.43e+40
256.72	2.30e+40	4.69e+39
262.71	1.97e+40	3.88e+39
264.71	1.87e+40	3.63e+39
265.90	1.84e+40	3.37e+39
271.71	1.72e+40	3.17e+39
294.00	1.26e+40	1.67e+39
352.70	5.82e+39	1.07e+39

SN 2010as
t_min: 60
t_max: 250
8.64	7.18e+41	8.77e+40
9.33	8.65e+41	1.09e+41
9.63	9.41e+41	1.18e+41
10.18	1.06e+42	1.32e+41
10.31	1.09e+42	1.40e+41
10.62	1.17e+42	1.47e+41
11.27	1.31e+42	1.61e+41
12.06	1.45e+42	1.78e+41
12.51	1.53e+42	1.88e+41
13.14	1.65e+42	2.06e+41
13.29	1.68e+42	2.09e+41
13.60	1.75e+42	2.18e+41
14.19	1.86e+42	2.31e+41
14.69	1.95e+42	2.42e+41
15.11	2.01e+42	2.48e+41
15.30	2.03e+42	2.51e+41
16.12	2.15e+42	2.65e+41
16.58	2.22e+42	2.73e+41
17.11	2.31e+42	2.85e+41
17.57	2.38e+42	2.95e+41
18.12	2.43e+42	2.98e+41
18.28	2.45e+42	2.99e+41
18.56	2.48e+42	3.00e+41
19.09	2.54e+42	3.07e+41
19.56	2.58e+42	3.12e+41
20.07	2.61e+42	3.14e+41
20.55	2.64e+42	3.25e+41
21.07	2.66e+42	3.27e+41
21.20	2.67e+42	3.27e+41
21.54	2.67e+42	3.27e+41
22.06	2.66e+42	3.15e+41
22.54	2.65e+42	3.10e+41
23.04	2.61e+42	2.97e+41
23.53	2.55e+42	2.87e+41
24.03	2.51e+42	2.80e+41
24.14	2.50e+42	2.79e+41
25.03	2.44e+42	2.66e+41
25.51	2.40e+42	2.60e+41
26.02	2.36e+42	2.54e+41
26.23	2.34e+42	2.52e+41
27.03	2.27e+42	2.40e+41
27.50	2.23e+42	2.34e+41
28.01	2.18e+42	2.28e+41
28.49	2.13e+42	2.22e+41
29.21	2.05e+42	2.12e+41
29.48	2.02e+42	2.08e+41
29.98	1.97e+42	2.03e+41
30.19	1.95e+42	2.01e+41
30.97	1.88e+42	1.93e+41
31.57	1.82e+42	1.87e+41
32.96	1.69e+42	1.73e+41
33.94	1.60e+42	1.79e+41
34.45	1.55e+42	1.74e+41
35.96	1.44e+42	1.62e+41
36.97	1.40e+42	1.43e+41
37.89	1.35e+42	1.38e+41
38.42	1.32e+42	1.35e+41
39.88	1.24e+42	1.28e+41
40.11	1.23e+42	1.28e+41
40.40	1.21e+42	1.26e+41
43.10	1.12e+42	1.17e+41
44.83	1.05e+42	1.11e+41
45.09	1.04e+42	1.10e+41
45.37	1.04e+42	1.09e+41
48.07	9.57e+41	1.03e+41
52.04	8.48e+41	9.25e+40
53.73	8.10e+41	8.90e+40
56.79	7.46e+41	8.36e+40
57.01	7.42e+41	8.54e+40
57.38	7.33e+41	8.42e+40
59.93	6.77e+41	7.72e+40
60.80	6.63e+41	7.73e+40
61.15	6.58e+41	7.67e+40
67.61	5.80e+41	6.88e+40
68.10	5.75e+41	6.80e+40
68.76	5.68e+41	6.73e+40
71.69	5.45e+41	6.59e+40
78.61	4.69e+41	5.87e+40
79.02	4.66e+41	6.00e+40
81.61	4.49e+41	5.96e+40
84.44	4.24e+41	5.63e+40
84.50	4.24e+41	5.70e+40
84.98	4.20e+41	5.81e+40
86.47	4.08e+41	5.75e+40
91.42	3.58e+41	5.11e+40
91.52	3.58e+41	5.07e+40
91.83	3.58e+41	5.12e+40
93.28	3.60e+41	4.87e+40
101.22	3.07e+41	4.33e+40
102.27	3.02e+41	4.30e+40
109.28	2.71e+41	3.81e+40
121.10	2.20e+41	3.17e+40
121.61	2.17e+41	3.32e+40

SN 2011dh
t_min: 70
t_max: 152
3.43	2.46e+41	2.72e+40
3.47	2.48e+41	2.77e+40
3.51	2.49e+41	2.75e+40
4.43	2.93e+41	2.89e+40
4.46	2.95e+41	2.96e+40
4.48	2.96e+41	3.02e+40
5.48	3.83e+41	3.75e+40
5.53	3.86e+41	3.82e+40
5.57	3.89e+41	3.87e+40
7.42	5.94e+41	5.70e+40
7.44	5.96e+41	5.69e+40
8.42	7.26e+41	6.89e+40
8.43	7.15e+41	7.08e+40
8.44	7.17e+41	7.02e+40
9.40	8.50e+41	8.26e+40
9.42	8.53e+41	8.06e+40
9.44	8.55e+41	8.09e+40
10.41	9.63e+41	9.07e+40
11.41	1.06e+42	1.00e+41
12.39	1.14e+42	1.09e+41
12.43	1.15e+42	1.11e+41
12.50	1.15e+42	1.12e+41
13.36	1.21e+42	1.13e+41
15.40	1.38e+42	1.26e+41
16.39	1.46e+42	1.37e+41
17.40	1.54e+42	1.38e+41
17.51	1.55e+42	1.40e+41
18.21	1.58e+42	1.40e+41
18.41	1.59e+42	1.40e+41
18.82	1.60e+42	1.45e+41
19.40	1.62e+42	1.46e+41
19.41	1.60e+42	1.45e+41
19.46	1.62e+42	1.42e+41
20.45	1.64e+42	1.43e+41
21.52	1.64e+42	1.37e+41
22.44	1.60e+42	1.29e+41
23.44	1.54e+42	1.25e+41
24.06	1.50e+42	1.20e+41
24.39	1.48e+42	1.17e+41
24.72	1.45e+42	1.16e+41
25.42	1.40e+42	1.10e+41
25.45	1.40e+42	1.07e+41
25.51	1.40e+42	1.08e+41
26.43	1.34e+42	1.01e+41
26.44	1.34e+42	1.03e+41
27.36	1.27e+42	9.52e+40
27.43	1.26e+42	9.20e+40
27.44	1.26e+42	9.04e+40
28.13	1.21e+42	8.94e+40
28.44	1.19e+42	8.74e+40
29.49	1.11e+42	7.89e+40
30.41	1.05e+42	7.87e+40
30.42	1.06e+42	7.98e+40
31.32	1.01e+42	7.60e+40
32.39	9.65e+41	6.99e+40
32.44	9.61e+41	7.04e+40
32.80	9.43e+41	6.69e+40
33.45	9.20e+41	6.45e+40
34.44	8.90e+41	6.21e+40
35.43	8.59e+41	5.67e+40
35.44	8.55e+41	5.81e+40
37.40	7.99e+41	5.89e+40
37.42	7.95e+41	6.05e+40
37.44	7.94e+41	6.06e+40
38.41	7.62e+41	5.68e+40
38.42	7.60e+41	5.68e+40
38.43	7.58e+41	5.23e+40
38.46	7.58e+41	5.24e+40
39.45	7.45e+41	5.06e+40
40.42	7.21e+41	4.92e+40
40.46	7.24e+41	4.84e+40
42.40	6.80e+41	4.56e+40
43.44	6.63e+41	4.59e+40
43.45	6.60e+41	4.58e+40
43.46	6.60e+41	4.58e+40
44.43	6.43e+41	4.36e+40
45.45	6.28e+41	4.23e+40
45.75	6.26e+41	4.60e+40
46.41	6.23e+41	4.58e+40
46.45	6.22e+41	4.58e+40
48.40	5.97e+41	4.36e+40
49.41	5.88e+41	4.01e+40
49.78	5.85e+41	4.32e+40
50.42	5.71e+41	4.32e+40
50.44	5.70e+41	4.32e+40
52.43	5.36e+41	4.08e+40
52.45	5.36e+41	3.75e+40
53.45	5.28e+41	3.98e+40
54.43	5.20e+41	3.88e+40
55.45	5.11e+41	3.78e+40
56.41	5.02e+41	3.81e+40
58.40	4.82e+41	3.71e+40
59.33	4.72e+41	3.64e+40
60.37	4.60e+41	3.35e+40
60.39	4.60e+41	3.49e+40
61.40	4.58e+41	3.36e+40
63.38	4.38e+41	3.13e+40
63.40	4.38e+41	3.14e+40
64.33	4.35e+41	3.12e+40
66.12	4.19e+41	3.03e+40
67.40	4.09e+41	2.83e+40
67.41	4.09e+41	2.83e+40
68.41	3.99e+41	2.76e+40
70.43	3.78e+41	2.76e+40
70.44	3.78e+41	2.81e+40
71.33	3.80e+41	2.83e+40
71.39	3.81e+41	2.85e+40
71.77	3.79e+41	2.88e+40
72.36	3.71e+41	2.87e+40
72.60	3.69e+41	2.89e+40
74.44	3.55e+41	2.79e+40
75.41	3.49e+41	2.75e+40
77.38	3.38e+41	2.64e+40
80.37	3.13e+41	2.33e+40
81.41	3.11e+41	2.30e+40
82.35	3.10e+41	2.29e+40
84.37	3.02e+41	2.25e+40
84.76	3.00e+41	2.24e+40
85.28	2.94e+41	2.22e+40
85.36	2.93e+41	2.19e+40
85.37	2.93e+41	2.20e+40
86.33	2.89e+41	2.17e+40
88.36	2.79e+41	2.04e+40
88.40	2.80e+41	2.13e+40
90.35	2.69e+41	2.05e+40
91.34	2.62e+41	1.99e+40
92.33	2.57e+41	1.95e+40
97.34	2.28e+41	1.71e+40
99.33	2.30e+41	1.71e+40
101.32	2.23e+41	1.86e+40
104.35	2.12e+41	1.77e+40
105.33	2.04e+41	1.58e+40
105.36	2.04e+41	1.58e+40
108.31	1.92e+41	1.46e+40
111.32	1.81e+41	1.66e+40
114.33	1.73e+41	1.37e+40
114.48	1.67e+41	1.84e+40
115.27	1.70e+41	1.34e+40
117.28	1.64e+41	1.26e+40
121.26	1.57e+41	1.34e+40
121.31	1.51e+41	1.27e+40
125.34	1.42e+41	1.17e+40
126.28	1.39e+41	1.20e+40
127.26	1.42e+41	1.22e+40
127.30	1.30e+41	1.52e+40
133.26	1.22e+41	1.07e+40
134.30	1.16e+41	1.04e+40
136.26	1.16e+41	1.04e+40
140.27	1.07e+41	1.16e+40
142.38	1.02e+41	1.01e+40
143.24	1.02e+41	9.30e+39
145.29	9.69e+40	9.39e+39
146.23	9.29e+40	9.06e+39
147.22	9.27e+40	8.51e+39
151.69	8.42e+40	6.82e+39
153.28	8.05e+40	7.20e+39
154.70	7.58e+40	6.81e+39
166.66	6.15e+40	5.64e+39
167.72	5.85e+40	5.44e+39
168.74	5.66e+40	5.20e+39
170.24	5.41e+40	5.81e+39
172.21	5.41e+40	5.67e+39
172.73	5.42e+40	5.62e+39
173.75	5.03e+40	4.20e+39
180.71	4.52e+40	3.95e+39
181.76	4.36e+40	3.75e+39
183.20	4.15e+40	4.12e+39
185.19	4.07e+40	3.96e+39
185.73	3.97e+40	3.44e+39
190.76	3.57e+40	3.35e+39
199.79	3.11e+40	2.90e+39
200.68	3.06e+40	2.86e+39
201.66	2.99e+40	2.79e+39
204.79	2.83e+40	2.61e+39
209.76	2.57e+40	2.37e+39
209.77	2.57e+40	2.32e+39
219.79	2.19e+40	2.11e+39
226.73	1.94e+40	1.85e+39
226.74	1.94e+40	1.76e+39
233.13	1.74e+40	1.58e+39
235.73	1.67e+40	1.50e+39
242.76	1.50e+40	1.35e+39
251.14	1.33e+40	1.20e+39
262.69	1.13e+40	1.03e+39
269.74	9.83e+39	9.02e+38
273.62	9.55e+39	9.40e+38
274.62	9.65e+39	9.27e+38
285.66	7.88e+39	8.30e+38
285.67	7.84e+39	8.27e+38
286.91	7.68e+39	8.34e+38
295.66	6.71e+39	7.18e+38
301.51	6.13e+39	6.33e+38
301.52	6.13e+39	5.80e+38
311.38	5.28e+39	5.06e+38
313.49	5.11e+39	4.90e+38
313.63	5.10e+39	4.89e+38
330.59	3.98e+39	3.81e+38
330.60	3.98e+39	3.92e+38
339.47	3.50e+39	3.58e+38
358.42	2.66e+39	2.99e+38
358.43	2.66e+39	2.99e+38
374.43	2.20e+39	2.48e+38
380.48	2.05e+39	2.33e+38
383.48	1.99e+39	2.19e+38
383.49	1.99e+39	2.20e+38
391.23	1.72e+39	2.45e+38
402.44	1.40e+39	1.97e+38
419.43	1.07e+39	1.52e+38
420.40	1.02e+39	1.48e+38
420.41	1.02e+39	1.48e+38
423.41	9.97e+38	1.45e+38
441.39	8.65e+38	1.24e+38
446.38	7.79e+38	1.16e+38
455.69	6.99e+38	1.01e+38
467.37	6.12e+38	9.13e+37
600.73	2.22e+38	4.92e+37
600.75	2.22e+38	4.92e+37
624.59	1.86e+38	4.33e+37
640.50	1.66e+38	3.21e+37
647.27	1.60e+38	4.23e+37
658.69	1.51e+38	3.99e+37
684.64	1.33e+38	3.97e+37
715.46	1.14e+38	3.61e+37

SN 2004et
t_min: 220
t_max: 500
7.69	4.70e+42	7.42e+41
8.29	4.80e+42	7.85e+41
8.72	4.87e+42	7.95e+41
9.29	4.85e+42	7.88e+41
9.69	4.85e+42	7.74e+41
10.39	4.82e+42	7.64e+41
11.39	4.81e+42	7.48e+41
13.38	4.76e+42	7.21e+41
14.60	4.73e+42	7.01e+41
15.28	4.64e+42	6.84e+41
15.55	4.60e+42	6.71e+41
16.28	4.58e+42	6.72e+41
17.18	4.55e+42	6.69e+41
17.54	4.54e+42	6.62e+41
19.54	4.40e+42	6.16e+41
20.72	4.26e+42	5.89e+41
21.56	4.21e+42	5.77e+41
22.57	4.08e+42	5.55e+41
23.58	3.95e+42	5.08e+41
24.59	3.86e+42	5.05e+41
25.54	3.75e+42	4.66e+41
26.37	3.66e+42	4.60e+41
28.27	3.46e+42	4.20e+41
30.27	3.28e+42	3.84e+41
30.52	3.25e+42	3.76e+41
31.26	3.19e+42	3.71e+41
31.51	3.17e+42	3.61e+41
34.54	3.02e+42	3.42e+41
35.26	2.99e+42	3.39e+41
35.51	2.99e+42	3.40e+41
37.68	2.83e+42	2.97e+41
38.58	2.80e+42	2.93e+41
40.58	2.73e+42	2.71e+41
44.50	2.61e+42	2.65e+41
50.47	2.52e+42	2.57e+41
51.51	2.50e+42	2.36e+41
55.49	2.44e+42	2.23e+41
56.24	2.43e+42	2.31e+41
57.34	2.42e+42	2.27e+41
59.13	2.40e+42	2.24e+41
59.50	2.40e+42	2.24e+41
60.13	2.39e+42	2.25e+41
62.23	2.34e+42	2.17e+41
63.50	2.33e+42	2.12e+41
64.23	2.34e+42	2.18e+41
64.47	2.35e+42	2.25e+41
73.48	2.23e+42	2.02e+41
76.11	2.21e+42	2.04e+41
77.45	2.20e+42	1.96e+41
81.44	2.18e+42	2.00e+41
82.31	2.17e+42	1.94e+41
84.10	2.13e+42	1.91e+41
85.50	2.11e+42	1.83e+41
98.43	1.84e+42	1.72e+41
104.08	1.70e+42	1.59e+41
106.42	1.65e+42	1.44e+41
110.42	1.51e+42	1.27e+41
110.58	1.50e+42	1.38e+41
113.41	1.35e+42	1.24e+41
123.40	7.12e+41	9.36e+40
134.05	4.95e+41	7.55e+40
141.04	4.13e+41	6.32e+40
165.82	2.18e+41	1.78e+40
183.78	1.85e+41	1.48e+40
191.76	1.72e+41	1.36e+40
200.74	1.61e+41	1.33e+40
203.74	1.57e+41	1.18e+40
205.74	1.54e+41	1.25e+40
211.66	1.46e+41	1.16e+40
226.63	1.28e+41	9.56e+39
247.67	1.03e+41	8.16e+39
248.61	1.03e+41	8.01e+39
252.60	9.87e+40	7.30e+39
258.61	9.34e+40	6.85e+39
271.61	8.32e+40	6.28e+39
275.60	7.88e+40	5.94e+39
276.61	7.72e+40	6.01e+39
290.58	6.65e+40	5.17e+39
300.57	6.00e+40	4.83e+39
304.43	5.80e+40	4.70e+39
305.75	5.71e+40	5.86e+39
313.44	5.18e+40	4.22e+39
319.39	4.89e+40	3.81e+39
329.43	4.36e+40	3.52e+39
335.35	4.09e+40	3.34e+39
353.32	3.35e+40	2.62e+39
371.17	2.69e+40	2.27e+39
373.21	2.65e+40	2.09e+39
390.27	2.25e+40	2.20e+39
400.22	1.96e+40	1.60e+39
427.13	1.41e+40	1.19e+39

SN 2005cs
t_min: 175
t_max: 500
3.36	3.58e+41	5.40e+40
4.35	3.64e+41	5.74e+40
5.38	3.46e+41	5.35e+40
5.46	3.45e+41	5.22e+40
6.49	3.32e+41	5.01e+40
8.42	3.05e+41	4.52e+40
8.44	3.07e+41	4.45e+40
8.84	2.94e+41	4.11e+40
10.40	2.80e+41	4.53e+40
13.43	2.56e+41	3.89e+40
14.38	2.50e+41	2.71e+40
14.41	2.49e+41	2.76e+40
14.42	2.49e+41	2.75e+40
16.38	2.22e+41	2.34e+40
16.45	2.22e+41	2.34e+40
17.36	2.21e+41	2.29e+40
17.40	2.21e+41	2.44e+40
20.42	2.01e+41	1.97e+40
22.40	1.99e+41	2.00e+40
23.40	1.99e+41	2.02e+40
24.39	2.00e+41	2.20e+40
25.45	2.01e+41	2.20e+40
26.53	2.02e+41	2.15e+40
28.40	2.03e+41	2.19e+40
30.40	2.00e+41	1.94e+40
30.44	2.00e+41	1.94e+40
31.40	2.00e+41	2.01e+40
34.39	2.02e+41	1.84e+40
34.47	2.02e+41	1.80e+40
35.42	2.03e+41	2.03e+40
36.33	2.04e+41	2.08e+40
36.38	2.05e+41	2.14e+40
36.40	2.03e+41	1.72e+40
37.43	2.07e+41	1.76e+40
39.38	2.08e+41	1.77e+40
40.38	2.09e+41	1.78e+40
42.36	2.12e+41	1.81e+40
44.42	2.14e+41	1.82e+40
46.38	2.16e+41	1.82e+40
46.39	2.17e+41	1.79e+40
50.44	2.20e+41	1.88e+40
51.41	2.21e+41	1.96e+40
56.35	2.26e+41	2.06e+40
56.42	2.26e+41	1.93e+40
57.33	2.28e+41	1.84e+40
57.42	2.28e+41	1.83e+40
61.34	2.33e+41	1.81e+40
61.37	2.33e+41	1.87e+40
61.38	2.32e+41	1.88e+40
61.40	2.30e+41	1.86e+40
63.32	2.34e+41	2.09e+40
64.32	2.37e+41	2.14e+40
64.34	2.37e+41	2.14e+40
64.35	2.37e+41	1.97e+40
66.33	2.37e+41	1.97e+40
66.35	2.36e+41	1.95e+40
68.35	2.36e+41	1.90e+40
70.35	2.36e+41	1.91e+40
75.31	2.38e+41	1.93e+40
77.26	2.40e+41	1.98e+40
79.35	2.41e+41	2.05e+40
80.29	2.41e+41	2.67e+40
91.27	2.33e+41	2.48e+40
93.28	2.32e+41	2.50e+40
105.26	2.29e+41	2.47e+40
106.28	2.27e+41	2.22e+40
111.28	2.04e+41	1.75e+40
111.31	2.04e+41	1.80e+40
113.26	1.94e+41	1.69e+40
122.67	1.37e+41	1.23e+40
123.68	1.32e+41	1.16e+40
129.64	2.49e+40	3.52e+39
130.77	1.90e+40	5.04e+39
132.76	1.95e+40	3.17e+39
133.65	1.92e+40	6.80e+39
134.70	1.88e+40	6.68e+39
134.76	1.87e+40	6.73e+39
136.77	1.81e+40	6.55e+39
138.78	1.75e+40	6.54e+39
150.72	1.45e+40	5.46e+39
157.71	1.41e+40	5.40e+39
158.74	1.42e+40	5.28e+39
158.75	1.42e+40	5.42e+39
160.74	1.34e+40	1.65e+39
166.57	1.20e+40	1.94e+39
169.69	1.19e+40	1.38e+39
176.72	1.12e+40	1.45e+39
182.64	1.13e+40	1.36e+39
186.62	1.08e+40	1.21e+39
201.74	1.08e+40	2.78e+39
220.54	9.36e+39	2.41e+39
220.72	9.35e+39	1.29e+39
221.57	8.61e+39	9.51e+38
225.63	7.69e+39	1.07e+39
232.48	7.30e+39	1.32e+39
237.57	6.99e+39	1.14e+39
251.57	6.20e+39	1.84e+39
265.46	5.91e+39	1.76e+39
266.45	5.89e+39	9.59e+38
269.63	5.69e+39	9.33e+38
269.74	5.69e+39	8.59e+38
281.46	5.53e+39	9.06e+38
296.40	5.22e+39	8.75e+38
310.42	4.70e+39	8.73e+38
311.41	4.66e+39	8.55e+38
322.67	4.52e+39	1.03e+39
355.51	3.61e+39	7.12e+38
377.43	2.92e+39	9.13e+38
516.67	1.56e+39	5.15e+38
521.66	1.52e+39	4.69e+38
522.66	1.51e+39	4.25e+38
581.56	9.53e+38	1.65e+38

SN 2009N
t_min: 125
t_max: 500
10.76	5.88e+41	1.08e+41
11.56	6.08e+41	1.13e+41
11.66	5.71e+41	1.05e+41
12.66	5.87e+41	1.09e+41
12.76	6.16e+41	1.15e+41
14.65	5.77e+41	1.06e+41
15.65	5.81e+41	1.07e+41
16.64	5.79e+41	1.06e+41
18.63	5.64e+41	1.02e+41
20.63	5.46e+41	9.79e+40
22.62	5.39e+41	9.60e+40
23.62	5.36e+41	9.52e+40
26.51	5.29e+41	9.32e+40
26.61	5.29e+41	9.32e+40
29.50	5.26e+41	9.20e+40
29.60	5.27e+41	9.21e+40
31.39	5.35e+41	9.35e+40
31.49	5.33e+41	9.32e+40
33.38	5.47e+41	9.51e+40
33.48	5.41e+41	9.45e+40
33.58	5.47e+41	9.57e+40
33.78	5.47e+41	9.58e+40
34.38	5.46e+41	9.54e+40
35.48	5.47e+41	9.52e+40
37.47	5.59e+41	9.74e+40
38.57	5.65e+41	9.85e+40
39.56	5.70e+41	9.93e+40
40.26	5.73e+41	9.98e+40
40.56	5.74e+41	1.00e+41
41.45	5.66e+41	9.78e+40
42.45	5.68e+41	9.81e+40
42.55	5.68e+41	9.81e+40
47.63	5.72e+41	9.83e+40
48.43	5.72e+41	9.82e+40
53.41	5.82e+41	1.00e+41
55.41	5.84e+41	1.00e+41
57.40	5.80e+41	9.97e+40
59.69	5.83e+41	1.00e+41
60.29	5.75e+41	9.82e+40
60.39	5.75e+41	9.82e+40
61.39	5.73e+41	9.78e+40
62.18	5.78e+41	9.96e+40
64.18	5.75e+41	9.86e+40
64.28	5.75e+41	9.85e+40
64.37	5.74e+41	9.84e+40
64.57	5.73e+41	9.83e+40
66.27	5.66e+41	9.67e+40
67.16	5.68e+41	9.70e+40
68.26	5.68e+41	9.73e+40
68.56	5.71e+41	9.80e+40
69.56	5.66e+41	9.74e+40
70.25	5.62e+41	9.59e+40
70.35	5.62e+41	9.61e+40
70.65	5.63e+41	9.65e+40
71.45	5.62e+41	9.65e+40
72.65	5.59e+41	9.59e+40
73.04	5.57e+41	9.53e+40
74.24	5.54e+41	9.49e+40
75.04	5.47e+41	9.31e+40
75.14	5.47e+41	9.31e+40
79.02	5.21e+41	8.85e+40
81.22	5.09e+41	8.63e+40
84.21	4.94e+41	8.41e+40
85.10	4.94e+41	8.41e+40
86.30	4.87e+41	8.31e+40
87.00	4.82e+41	8.19e+40
88.99	4.69e+41	7.97e+40
89.19	4.69e+41	7.96e+40
91.28	4.54e+41	7.71e+40
93.07	4.42e+41	7.51e+40
94.17	4.31e+41	7.34e+40
96.96	4.05e+41	6.88e+40
97.16	4.03e+41	6.84e+40
97.26	4.02e+41	6.83e+40
98.16	3.91e+41	6.67e+40
98.95	3.87e+41	6.59e+40
100.35	3.71e+41	6.34e+40
101.25	3.63e+41	6.20e+40
102.14	3.51e+41	5.98e+40
102.94	3.39e+41	5.77e+40
103.94	3.26e+41	5.57e+40
104.14	3.23e+41	5.53e+40
106.93	2.53e+41	4.32e+40
107.13	2.51e+41	4.27e+40
110.01	1.68e+41	2.96e+40
110.11	1.65e+41	2.91e+40
111.91	1.25e+41	2.14e+40
112.11	1.26e+41	2.15e+40
113.10	1.22e+41	2.13e+40
113.20	1.23e+41	2.15e+40
114.10	1.21e+41	2.11e+40
114.90	1.06e+41	1.82e+40
115.00	1.07e+41	1.83e+40
115.10	1.09e+41	1.86e+40
115.20	1.06e+41	1.82e+40
116.09	1.08e+41	1.84e+40
116.19	1.06e+41	1.81e+40
119.88	1.03e+41	1.76e+40
123.07	1.03e+41	1.76e+40
125.06	1.03e+41	1.76e+40
125.96	1.01e+41	1.74e+40
126.06	1.01e+41	1.74e+40
127.15	1.01e+41	1.74e+40
128.85	9.87e+40	1.70e+40
130.14	9.75e+40	1.68e+40
133.83	9.42e+40	1.63e+40
139.11	9.07e+40	1.56e+40
145.99	8.78e+40	1.51e+40
146.89	8.70e+40	1.49e+40
161.04	7.53e+40	1.29e+40
166.02	6.92e+40	1.19e+40
182.76	6.17e+40	1.06e+40
187.74	5.87e+40	1.01e+40
193.72	5.67e+40	9.77e+39
370.40	9.08e+39	1.56e+39
398.21	8.05e+39	1.38e+39
411.26	7.24e+39	1.24e+39

SN 2009md
t_min: 142
t_max: 420
17.88	2.40e+41	4.20e+40
19.52	2.34e+41	3.18e+40
19.93	2.31e+41	2.85e+40
21.86	2.30e+41	3.58e+40
27.70	2.28e+41	2.87e+40
27.83	2.20e+41	3.09e+40
29.86	2.05e+41	2.87e+40
30.46	2.00e+41	2.34e+40
31.94	2.02e+41	2.45e+40
35.39	2.02e+41	2.88e+40
40.53	1.94e+41	4.09e+40
41.38	2.05e+41	3.09e+40
42.43	2.00e+41	3.08e+40
46.56	2.05e+41	2.80e+40
47.36	2.06e+41	3.10e+40
49.41	2.06e+41	2.77e+40
51.42	2.03e+41	3.90e+40
52.79	1.98e+41	4.28e+40
57.48	1.99e+41	2.41e+40
58.46	1.98e+41	2.91e+40
62.22	1.91e+41	2.82e+40
70.13	1.87e+41	3.53e+40
71.14	1.86e+41	2.42e+40
71.32	1.84e+41	2.33e+40
72.16	1.87e+41	2.80e+40
74.16	1.84e+41	2.31e+40
75.13	1.82e+41	2.19e+40
76.17	1.82e+41	2.02e+40
83.43	1.73e+41	2.05e+40
84.08	1.71e+41	2.25e+40
84.48	1.71e+41	2.22e+40
100.27	1.42e+41	1.51e+40
101.13	1.39e+41	2.04e+40
105.87	1.19e+41	1.74e+40
108.37	1.07e+41	2.36e+40
111.96	9.88e+40	1.92e+40
114.07	8.03e+40	1.14e+40
114.91	7.54e+40	9.08e+39
115.94	6.73e+40	7.86e+39
116.97	6.01e+40	8.00e+39
118.00	5.15e+40	7.49e+39
119.83	3.83e+40	5.37e+39
123.04	3.27e+40	4.91e+39
125.83	3.00e+40	4.38e+39
133.90	2.47e+40	3.64e+39
143.02	2.01e+40	2.87e+39
151.78	1.85e+40	2.75e+39
180.59	1.48e+40	2.30e+39

SN 2012A
t_min: 120
t_max: 500
3.25	8.33e+41	1.80e+41
4.00	9.52e+41	1.95e+41
4.23	9.09e+41	1.88e+41
4.25	9.06e+41	1.88e+41
5.03	9.43e+41	1.91e+41
5.22	8.83e+41	1.82e+41
5.29	8.87e+41	1.82e+41
5.97	9.42e+41	1.88e+41
6.25	9.08e+41	1.83e+41
6.35	9.18e+41	1.84e+41
7.03	9.72e+41	1.90e+41
7.26	9.11e+41	1.80e+41
7.92	9.44e+41	1.83e+41
8.97	9.23e+41	1.78e+41
11.05	9.03e+41	1.70e+41
14.22	8.29e+41	1.54e+41
14.93	7.99e+41	1.48e+41
16.96	7.62e+41	1.33e+41
17.26	7.69e+41	1.34e+41
17.93	7.83e+41	1.36e+41
18.21	7.61e+41	1.32e+41
18.93	7.58e+41	1.30e+41
19.23	7.06e+41	1.22e+41
20.05	7.14e+41	1.21e+41
20.88	6.85e+41	1.16e+41
22.94	6.34e+41	1.04e+41
23.93	5.94e+41	9.51e+40
27.93	6.00e+41	9.53e+40
32.15	5.70e+41	9.04e+40
32.93	5.89e+41	9.31e+40
33.19	5.69e+41	9.02e+40
35.08	5.52e+41	8.76e+40
35.12	5.52e+41	8.75e+40
38.18	5.34e+41	8.34e+40
40.29	5.29e+41	8.19e+40
41.17	5.28e+41	8.16e+40
41.97	5.33e+41	8.21e+40
42.97	5.21e+41	8.10e+40
45.31	5.17e+41	8.04e+40
47.04	5.08e+41	7.90e+40
48.20	5.16e+41	8.01e+40
49.08	5.15e+41	7.99e+40
50.01	5.06e+41	7.84e+40
51.14	4.95e+41	7.64e+40
52.96	4.66e+41	7.17e+40
53.14	4.70e+41	7.23e+40
54.14	4.61e+41	7.08e+40
57.12	4.50e+41	6.88e+40
58.09	4.45e+41	6.80e+40
59.13	4.47e+41	6.82e+40
59.89	4.46e+41	6.81e+40
65.07	4.06e+41	6.22e+40
65.11	4.25e+41	6.49e+40
66.16	3.93e+41	6.03e+40
66.80	4.17e+41	6.38e+40
67.08	4.20e+41	6.42e+40
67.10	4.20e+41	6.42e+40
67.85	4.36e+41	6.67e+40
68.18	4.23e+41	6.51e+40
68.79	4.00e+41	6.18e+40
69.05	4.12e+41	6.34e+40
69.82	4.25e+41	6.52e+40
70.04	3.94e+41	6.08e+40
70.96	4.07e+41	6.24e+40
72.12	3.90e+41	5.99e+40
73.88	4.20e+41	6.41e+40
75.11	3.77e+41	5.77e+40
75.83	3.69e+41	5.66e+40
77.07	3.71e+41	5.67e+40
78.01	3.70e+41	5.64e+40
79.08	3.68e+41	5.62e+40
79.84	3.64e+41	5.55e+40
80.01	3.41e+41	5.23e+40
80.86	3.44e+41	5.26e+40
81.82	3.49e+41	5.32e+40
82.81	3.38e+41	5.18e+40
83.05	3.36e+41	5.13e+40
84.94	3.06e+41	4.68e+40
87.04	3.09e+41	4.71e+40
89.11	2.95e+41	4.50e+40
93.11	2.56e+41	3.89e+40
96.08	2.26e+41	3.42e+40
96.11	2.25e+41	3.42e+40
97.00	2.17e+41	3.30e+40
99.00	2.03e+41	3.09e+40
100.10	1.92e+41	2.92e+40
101.11	1.81e+41	2.75e+40
103.00	1.56e+41	2.39e+40
105.10	1.28e+41	1.97e+40
106.00	1.18e+41	1.83e+40
106.90	1.09e+41	1.69e+40
107.04	1.09e+41	1.68e+40
108.96	8.94e+40	1.41e+40
109.86	8.40e+40	1.33e+40
110.86	7.40e+40	1.18e+40
111.82	7.12e+40	1.14e+40
115.85	5.76e+40	9.29e+39
121.00	5.14e+40	8.23e+39
129.86	4.75e+40	7.59e+39
144.00	3.71e+40	5.93e+39
164.99	3.23e+40	5.16e+39
287.18	1.29e+40	2.07e+39
288.25	1.26e+40	2.01e+39
307.17	1.10e+40	1.76e+39
320.34	9.60e+39	1.54e+39
335.13	8.41e+39	1.35e+39
338.15	7.37e+39	1.18e+39
340.28	7.21e+39	1.16e+39
393.25	4.49e+39	7.22e+38

SN 2013ej
t_min: 160
t_max: 500
-1.55	1.73e+42	5.69e+41
0.96	7.68e+42	2.40e+42
0.96	7.69e+42	2.46e+42
0.97	7.69e+42	2.46e+42
0.97	7.70e+42	2.46e+42
0.97	7.70e+42	2.46e+42
0.98	7.71e+42	2.47e+42
0.98	7.71e+42	2.48e+42
0.98	7.72e+42	2.48e+42
1.00	7.73e+42	2.75e+42
1.00	7.73e+42	2.74e+42
1.02	7.74e+42	2.75e+42
1.02	7.74e+42	2.75e+42
1.02	7.75e+42	2.75e+42
1.03	7.75e+42	2.75e+42
1.03	7.75e+42	2.75e+42
1.37	7.97e+42	2.82e+42
1.38	7.97e+42	2.82e+42
1.39	7.98e+42	2.82e+42
1.96	8.33e+42	2.92e+42
1.96	8.33e+42	2.92e+42
1.97	8.34e+42	2.92e+42
1.97	8.34e+42	2.92e+42
1.97	8.34e+42	2.93e+42
1.98	8.35e+42	2.92e+42
1.98	8.35e+42	2.92e+42
1.98	8.35e+42	2.92e+42
2.00	8.36e+42	2.86e+42
2.00	8.36e+42	2.85e+42
2.02	8.37e+42	2.86e+42
2.02	8.37e+42	2.86e+42
2.03	8.36e+42	2.85e+42
2.03	8.36e+42	2.85e+42
2.96	8.22e+42	2.73e+42
2.96	8.22e+42	2.72e+42
2.97	8.22e+42	2.72e+42
2.97	8.22e+42	2.72e+42
2.97	8.22e+42	2.72e+42
2.97	8.22e+42	2.72e+42
2.97	8.22e+42	2.72e+42
2.98	8.22e+42	2.72e+42
2.98	8.22e+42	2.72e+42
2.98	8.21e+42	2.72e+42
3.90	8.09e+42	2.61e+42
4.08	8.01e+42	2.59e+42
4.10	8.01e+42	2.36e+42
4.10	8.01e+42	2.37e+42
4.10	8.01e+42	2.37e+42
4.10	8.00e+42	2.37e+42
4.51	7.77e+42	2.25e+42
4.62	7.73e+42	2.23e+42
4.62	7.73e+42	2.23e+42
4.62	7.73e+42	2.23e+42
4.63	7.73e+42	2.23e+42
4.90	7.28e+42	2.00e+42
4.90	7.29e+42	2.00e+42
4.91	7.30e+42	2.00e+42
4.94	7.36e+42	2.03e+42
4.94	7.36e+42	2.03e+42
4.95	7.39e+42	2.03e+42
4.96	7.37e+42	2.06e+42
4.96	7.35e+42	2.06e+42
4.96	7.35e+42	2.06e+42
4.97	7.34e+42	2.05e+42
5.01	7.32e+42	2.00e+42
5.02	7.32e+42	2.06e+42
5.54	6.99e+42	1.88e+42
6.00	6.70e+42	1.77e+42
6.94	6.24e+42	1.56e+42
6.98	6.15e+42	1.56e+42
6.98	6.14e+42	1.54e+42
6.99	6.14e+42	1.54e+42
6.99	6.14e+42	1.54e+42
6.99	6.14e+42	1.54e+42
7.08	6.10e+42	1.52e+42
7.08	6.10e+42	1.52e+42
7.09	6.10e+42	1.52e+42
7.09	5.98e+42	1.46e+42
7.10	6.00e+42	1.48e+42
7.16	6.06e+42	1.50e+42
7.16	6.06e+42	1.50e+42
7.16	6.06e+42	1.50e+42
7.16	5.98e+42	1.44e+42
7.17	5.98e+42	1.48e+42
7.17	5.97e+42	1.48e+42
7.20	5.95e+42	1.47e+42
7.22	5.94e+42	1.46e+42
7.22	5.94e+42	1.46e+42
7.24	5.93e+42	1.46e+42
7.29	5.90e+42	1.44e+42
7.29	5.90e+42	1.46e+42
7.31	5.89e+42	1.45e+42
7.61	5.61e+42	1.32e+42
7.63	5.58e+42	1.32e+42
7.87	5.40e+42	1.27e+42
7.88	5.40e+42	1.26e+42
7.88	5.39e+42	1.26e+42
7.98	5.32e+42	1.23e+42
7.98	5.32e+42	1.23e+42
7.99	5.32e+42	1.23e+42
7.99	5.32e+42	1.23e+42
8.03	5.30e+42	1.23e+42
8.03	5.30e+42	1.23e+42
8.03	5.30e+42	1.23e+42
8.89	4.99e+42	1.06e+42
8.89	4.99e+42	1.06e+42
8.89	4.99e+42	1.06e+42
8.89	5.06e+42	1.07e+42
8.90	5.09e+42	1.09e+42
8.95	5.19e+42	1.13e+42
8.95	5.19e+42	1.13e+42
8.95	5.19e+42	1.13e+42
8.95	5.00e+42	1.04e+42
8.96	5.00e+42	1.14e+42
8.97	4.94e+42	1.16e+42
8.98	4.86e+42	1.14e+42
8.99	4.87e+42	1.15e+42
8.99	4.88e+42	1.15e+42
8.99	4.88e+42	1.15e+42
9.00	4.88e+42	1.15e+42
9.00	4.89e+42	1.15e+42
9.00	4.90e+42	1.15e+42
9.00	4.91e+42	1.15e+42
9.00	4.91e+42	1.15e+42
9.02	4.97e+42	1.13e+42
9.02	4.96e+42	1.14e+42
9.04	4.95e+42	1.13e+42
9.09	4.92e+42	1.12e+42
9.10	4.91e+42	1.11e+42
9.64	4.64e+42	9.70e+41
9.98	4.40e+42	9.13e+41
9.98	4.40e+42	9.12e+41
9.98	4.40e+42	9.09e+41
9.98	4.40e+42	9.14e+41
10.05	4.35e+42	9.00e+41
10.06	4.35e+42	8.99e+41
10.06	4.35e+42	9.01e+41
10.06	4.35e+42	9.02e+41
10.06	4.35e+42	9.02e+41
10.07	4.35e+42	9.05e+41
10.07	4.35e+42	9.04e+41
10.07	4.35e+42	9.05e+41
10.87	4.04e+42	7.73e+41
10.88	4.03e+42	7.69e+41
10.88	4.03e+42	7.71e+41
10.97	4.00e+42	7.58e+41
10.98	4.00e+42	7.58e+41
10.98	4.00e+42	7.57e+41
10.98	4.00e+42	7.55e+41
10.99	4.00e+42	7.53e+41
10.99	3.99e+42	7.53e+41
11.00	3.99e+42	7.78e+41
11.36	3.91e+42	7.33e+41
11.38	3.91e+42	7.31e+41
11.58	3.87e+42	7.08e+41
11.72	3.85e+42	6.92e+41
11.77	3.84e+42	6.87e+41
12.10	3.79e+42	6.55e+41
12.10	3.79e+42	6.55e+41
12.10	3.79e+42	6.49e+41
12.10	3.77e+42	6.48e+41
12.10	3.77e+42	6.40e+41
12.11	3.77e+42	6.41e+41
12.11	3.77e+42	6.41e+41
12.11	3.77e+42	6.40e+41
12.11	3.75e+42	6.39e+41
12.11	3.75e+42	6.39e+41
12.11	3.94e+42	6.84e+41
12.11	3.93e+42	6.70e+41
12.22	3.90e+42	7.19e+41
12.24	3.90e+42	7.20e+41
12.29	3.89e+42	7.16e+41
12.30	3.89e+42	7.13e+41
12.31	3.89e+42	7.12e+41
12.36	3.86e+42	7.06e+41
12.38	3.86e+42	7.04e+41
13.22	3.64e+42	6.29e+41
13.24	3.63e+42	6.28e+41
13.29	3.62e+42	6.24e+41
13.29	3.62e+42	6.24e+41
13.31	3.62e+42	6.22e+41
13.31	3.62e+42	6.22e+41
13.33	3.61e+42	6.21e+41
13.36	3.61e+42	6.19e+41
13.38	3.60e+42	6.18e+41
13.42	3.59e+42	6.14e+41
13.42	3.59e+42	6.14e+41
13.43	3.59e+42	6.14e+41
13.43	3.58e+42	6.13e+41
13.43	3.58e+42	6.18e+41
13.43	3.62e+42	6.21e+41
13.43	3.62e+42	6.24e+41
13.43	3.62e+42	6.24e+41
13.43	3.62e+42	6.24e+41
13.43	3.61e+42	6.23e+41
13.43	3.61e+42	6.23e+41
13.43	3.56e+42	5.71e+41
13.44	3.55e+42	5.63e+41
13.96	3.45e+42	5.97e+41
13.97	3.45e+42	5.99e+41
13.97	3.45e+42	5.68e+41
13.97	3.45e+42	5.69e+41
13.99	3.44e+42	5.67e+41
13.99	3.44e+42	5.70e+41
14.00	3.44e+42	5.74e+41
14.00	3.44e+42	5.74e+41
14.00	3.44e+42	5.74e+41
14.00	3.43e+42	5.73e+41
14.00	3.43e+42	5.73e+41
14.00	3.43e+42	5.73e+41
14.02	3.42e+42	5.71e+41
14.02	3.42e+42	5.74e+41
14.03	3.42e+42	5.73e+41
14.03	3.42e+42	5.70e+41
14.79	3.31e+42	5.21e+41
14.80	3.31e+42	5.21e+41
14.80	3.31e+42	5.19e+41
14.80	3.31e+42	5.19e+41
14.93	3.29e+42	5.09e+41
14.94	3.28e+42	5.07e+41
14.94	3.28e+42	5.07e+41
14.94	3.28e+42	5.05e+41
15.63	3.13e+42	4.40e+41
15.80	3.13e+42	4.78e+41
15.80	3.13e+42	4.78e+41
15.80	3.13e+42	4.78e+41
15.80	3.13e+42	4.77e+41
15.80	3.13e+42	4.77e+41
15.90	3.12e+42	4.73e+41
15.90	3.12e+42	4.73e+41
15.90	3.12e+42	4.69e+41
15.90	3.12e+42	4.55e+41
15.90	3.12e+42	4.55e+41
15.90	3.11e+42	4.74e+41
15.90	3.13e+42	4.75e+41
15.90	3.13e+42	4.78e+41
15.91	3.13e+42	4.78e+41
15.91	3.13e+42	4.78e+41
15.91	3.13e+42	4.78e+41
15.91	3.13e+42	4.81e+41
15.91	3.12e+42	4.43e+41
15.91	3.09e+42	4.20e+41
16.92	2.97e+42	3.85e+41
16.92	2.97e+42	3.85e+41
16.92	2.97e+42	3.80e+41
16.92	2.97e+42	3.80e+41
16.92	2.98e+42	3.80e+41
16.93	2.99e+42	3.81e+41
17.71	2.90e+42	3.56e+41
17.94	2.84e+42	3.43e+41
17.94	2.84e+42	3.46e+41
17.94	2.84e+42	3.45e+41
17.95	2.84e+42	3.48e+41
17.95	2.84e+42	3.15e+41
17.96	2.82e+42	3.14e+41
17.96	2.82e+42	3.14e+41
17.96	2.81e+42	3.14e+41
17.97	2.81e+42	3.18e+41
17.97	2.83e+42	3.19e+41
17.97	2.82e+42	3.24e+41
17.97	2.82e+42	3.24e+41
17.97	2.86e+42	3.26e+41
17.97	2.86e+42	3.32e+41
17.98	2.86e+42	3.32e+41
18.02	2.85e+42	3.35e+41
18.02	2.85e+42	3.35e+41
18.02	2.85e+42	3.35e+41
18.02	2.85e+42	3.31e+41
18.03	2.85e+42	3.33e+41
18.91	2.78e+42	3.09e+41
18.92	2.78e+42	3.09e+41
18.92	2.78e+42	3.06e+41
18.92	2.78e+42	3.06e+41
18.92	2.78e+42	3.06e+41
18.93	2.77e+42	2.96e+41
18.94	2.77e+42	3.07e+41
18.94	2.77e+42	3.09e+41
18.94	2.77e+42	3.08e+41
19.60	2.57e+42	2.60e+41
19.91	2.63e+42	2.73e+41
19.92	2.63e+42	2.76e+41
19.92	2.63e+42	2.76e+41
19.92	2.63e+42	2.76e+41
19.92	2.63e+42	2.76e+41
19.92	2.63e+42	2.76e+41
19.93	2.62e+42	2.78e+41
19.93	2.62e+42	2.75e+41
20.11	2.61e+42	2.72e+41
20.11	2.61e+42	2.74e+41
20.12	2.61e+42	2.74e+41
20.12	2.62e+42	2.73e+41
20.12	2.62e+42	2.76e+41
20.12	2.61e+42	2.76e+41
20.12	2.61e+42	2.76e+41
20.12	2.61e+42	2.76e+41
20.12	2.61e+42	2.75e+41
20.12	2.61e+42	2.75e+41
20.63	2.55e+42	2.60e+41
20.86	2.57e+42	2.97e+41
20.91	2.58e+42	2.98e+41
20.91	2.58e+42	2.98e+41
20.91	2.58e+42	2.98e+41
20.91	2.58e+42	2.96e+41
20.91	2.58e+42	2.93e+41
20.91	2.58e+42	2.94e+41
20.92	2.58e+42	2.88e+41
20.92	2.58e+42	2.88e+41
20.97	2.57e+42	2.88e+41
20.97	2.57e+42	3.37e+41
21.03	2.57e+42	3.64e+41
21.39	2.53e+42	3.62e+41
21.77	2.55e+42	3.70e+41
21.77	2.55e+42	3.68e+41
21.77	2.55e+42	3.69e+41
21.77	2.55e+42	3.67e+41
21.77	2.54e+42	3.65e+41
21.77	2.54e+42	3.66e+41
21.77	2.54e+42	3.63e+41
21.77	2.54e+42	3.68e+41
21.77	2.55e+42	3.68e+41
21.78	2.55e+42	3.71e+41
21.78	2.54e+42	3.75e+41
21.90	2.56e+42	3.33e+41
21.90	2.56e+42	3.37e+41
21.90	2.56e+42	3.69e+41
21.90	2.56e+42	3.73e+41
21.90	2.56e+42	3.73e+41
21.91	2.56e+42	3.73e+41
21.91	2.56e+42	3.73e+41
21.91	2.56e+42	3.66e+41
21.91	2.56e+42	3.66e+41
21.91	2.56e+42	3.66e+41
22.63	2.48e+42	3.36e+41
22.99	2.49e+42	3.44e+41
22.99	2.49e+42	3.43e+41
22.99	2.49e+42	3.41e+41
22.99	2.49e+42	3.35e+41
23.07	2.49e+42	3.33e+41
23.07	2.49e+42	3.33e+41
23.07	2.49e+42	3.33e+41
23.07	2.49e+42	3.33e+41
23.07	2.49e+42	3.33e+41
23.51	2.38e+42	3.14e+41
23.57	2.41e+42	3.11e+41
23.84	2.37e+42	3.15e+41
23.85	2.37e+42	3.17e+41
23.85	2.37e+42	3.17e+41
23.85	2.38e+42	3.17e+41
23.85	2.38e+42	3.19e+41
23.85	2.38e+42	3.19e+41
23.85	2.39e+42	3.20e+41
23.85	2.39e+42	3.20e+41
23.85	2.35e+42	3.17e+41
23.86	2.35e+42	3.11e+41
23.86	2.35e+42	3.14e+41
24.62	2.32e+42	3.00e+41
24.96	2.29e+42	3.23e+41
24.96	2.28e+42	3.23e+41
24.96	2.28e+42	3.23e+41
24.96	2.28e+42	3.23e+41
24.97	2.28e+42	3.23e+41
24.97	2.28e+42	3.23e+41
24.97	2.28e+42	3.23e+41
25.47	2.23e+42	2.93e+41
25.65	2.24e+42	3.22e+41
25.93	2.26e+42	3.22e+41
25.93	2.26e+42	3.19e+41
25.93	2.26e+42	3.17e+41
25.93	2.26e+42	3.11e+41
25.93	2.26e+42	3.09e+41
25.94	2.26e+42	3.08e+41
25.94	2.27e+42	3.07e+41
25.94	2.27e+42	3.14e+41
25.95	2.27e+42	3.20e+41
25.95	2.27e+42	3.45e+41
25.95	2.27e+42	3.47e+41
26.60	2.20e+42	3.47e+41
26.65	2.18e+42	3.44e+41
26.65	2.18e+42	3.44e+41
26.65	2.18e+42	3.44e+41
26.65	2.18e+42	3.35e+41
26.65	2.18e+42	3.35e+41
26.65	2.18e+42	3.35e+41
26.65	2.18e+42	3.27e+41
26.65	2.20e+42	3.27e+41
26.66	2.20e+42	3.25e+41
26.66	2.20e+42	3.32e+41
26.72	2.21e+42	3.37e+41
26.94	2.25e+42	3.65e+41
26.94	2.26e+42	3.71e+41
26.94	2.26e+42	3.73e+41
26.95	2.26e+42	3.75e+41
26.96	2.25e+42	3.76e+41
26.96	2.25e+42	3.76e+41
26.96	2.24e+42	3.49e+41
26.96	2.24e+42	3.39e+41
27.26	2.43e+42	4.88e+41
27.26	2.43e+42	4.89e+41
27.26	2.44e+42	4.89e+41
27.26	2.44e+42	4.90e+41
27.26	2.43e+42	4.90e+41
27.27	2.43e+42	4.91e+41
27.27	2.43e+42	4.93e+41
27.27	2.44e+42	4.93e+41
27.27	2.44e+42	4.20e+41
27.46	2.39e+42	4.26e+41
27.50	2.31e+42	4.14e+41
29.24	2.07e+42	3.18e+41
29.25	2.07e+42	3.19e+41
29.25	2.07e+42	3.21e+41
29.25	2.07e+42	3.21e+41
29.25	2.07e+42	3.21e+41
29.39	2.07e+42	3.19e+41
29.40	2.07e+42	3.19e+41
29.40	2.07e+42	3.19e+41
29.40	2.07e+42	3.19e+41
29.93	2.03e+42	3.10e+41
29.93	2.02e+42	3.11e+41
29.93	2.02e+42	3.05e+41
29.93	2.02e+42	2.99e+41
29.94	2.02e+42	2.98e+41
29.94	2.02e+42	2.92e+41
30.61	1.92e+42	2.67e+41
31.43	1.92e+42	2.66e+41
31.86	1.93e+42	2.73e+41
31.86	1.93e+42	2.73e+41
31.86	1.93e+42	2.73e+41
31.86	1.93e+42	2.73e+41
31.86	1.93e+42	2.73e+41
31.86	1.93e+42	2.73e+41
31.86	1.93e+42	2.73e+41
31.86	1.93e+42	2.72e+41
31.87	1.93e+42	2.71e+41
31.87	1.93e+42	2.71e+41
31.87	1.93e+42	2.71e+41
33.32	1.85e+42	2.64e+41
33.55	1.83e+42	2.54e+41
33.82	1.83e+42	2.40e+41
33.82	1.83e+42	2.09e+41
33.83	1.83e+42	2.06e+41
34.05	1.85e+42	2.07e+41
34.06	1.85e+42	2.07e+41
34.06	1.85e+42	2.07e+41
34.06	1.85e+42	2.07e+41
34.06	1.85e+42	2.07e+41
34.09	1.85e+42	2.07e+41
34.09	1.85e+42	2.06e+41
34.09	1.85e+42	2.07e+41
34.09	1.85e+42	2.08e+41
34.61	1.82e+42	1.97e+41
34.95	1.79e+42	2.06e+41
34.95	1.79e+42	2.06e+41
34.95	1.79e+42	2.06e+41
35.42	1.74e+42	1.89e+41
35.97	1.75e+42	2.00e+41
35.97	1.75e+42	2.00e+41
35.98	1.75e+42	2.00e+41
35.98	1.75e+42	2.00e+41
35.98	1.75e+42	2.00e+41
36.00	1.74e+42	1.99e+41
36.01	1.74e+42	1.99e+41
36.01	1.74e+42	1.99e+41
36.01	1.74e+42	1.99e+41
36.01	1.74e+42	1.99e+41
36.52	1.69e+42	1.81e+41
36.63	1.63e+42	1.99e+41
36.96	1.73e+42	2.10e+41
36.96	1.73e+42	2.10e+41
36.97	1.73e+42	2.07e+41
36.97	1.73e+42	1.98e+41
36.97	1.73e+42	1.96e+41
37.05	1.72e+42	1.96e+41
37.05	1.72e+42	1.96e+41
37.05	1.72e+42	1.97e+41
37.05	1.72e+42	1.97e+41
37.05	1.72e+42	1.99e+41
37.57	1.67e+42	1.88e+41
39.02	1.66e+42	1.94e+41
39.02	1.66e+42	1.94e+41
39.02	1.66e+42	1.94e+41
39.02	1.66e+42	1.92e+41
39.03	1.66e+42	1.92e+41
39.03	1.66e+42	1.92e+41
39.04	1.66e+42	1.92e+41
39.04	1.66e+42	1.92e+41
39.04	1.66e+42	1.91e+41
39.44	1.62e+42	1.77e+41
39.53	1.63e+42	1.75e+41
39.70	1.62e+42	1.91e+41
40.54	1.60e+42	1.71e+41
40.87	1.59e+42	1.64e+41
40.88	1.59e+42	1.65e+41
41.27	1.58e+42	1.67e+41
41.28	1.58e+42	1.67e+41
41.28	1.58e+42	1.67e+41
41.29	1.58e+42	1.67e+41
41.42	1.57e+42	1.67e+41
41.53	1.57e+42	1.78e+41
41.53	1.57e+42	1.77e+41
41.53	1.57e+42	1.77e+41
41.53	1.58e+42	1.77e+41
41.53	1.58e+42	1.77e+41
41.53	1.58e+42	1.78e+41
41.53	1.57e+42	1.77e+41
41.99	1.57e+42	1.78e+41
41.99	1.57e+42	1.78e+41
42.00	1.57e+42	1.78e+41
42.00	1.57e+42	1.78e+41
42.00	1.57e+42	1.78e+41
42.03	1.57e+42	1.77e+41
42.04	1.57e+42	1.77e+41
42.04	1.57e+42	1.74e+41
42.04	1.57e+42	1.73e+41
42.04	1.57e+42	1.74e+41
42.55	1.55e+42	1.65e+41
43.04	1.54e+42	1.65e+41
43.04	1.54e+42	1.65e+41
43.50	1.53e+42	1.65e+41
43.98	1.53e+42	1.78e+41
43.98	1.53e+42	1.78e+41
43.98	1.53e+42	1.78e+41
43.99	1.53e+42	1.78e+41
43.99	1.53e+42	1.78e+41
43.99	1.53e+42	1.79e+41
44.00	1.53e+42	1.79e+41
44.00	1.53e+42	1.79e+41
44.00	1.53e+42	1.79e+41
44.99	1.51e+42	1.75e+41
44.99	1.51e+42	1.75e+41
44.99	1.51e+42	1.75e+41
44.99	1.51e+42	1.75e+41
44.99	1.51e+42	1.75e+41
45.42	1.49e+42	1.60e+41
45.60	1.50e+42	1.60e+41
46.53	1.47e+42	1.57e+41
48.39	1.43e+42	1.52e+41
48.51	1.42e+42	1.51e+41
49.53	1.41e+42	1.49e+41
49.97	1.40e+42	1.53e+41
49.97	1.40e+42	1.53e+41
49.97	1.40e+42	1.52e+41
49.97	1.40e+42	1.53e+41
49.98	1.40e+42	1.51e+41
49.98	1.40e+42	1.57e+41
49.98	1.40e+42	1.57e+41
49.99	1.40e+42	1.57e+41
49.99	1.40e+42	1.57e+41
50.56	1.40e+42	1.52e+41
51.57	1.39e+42	1.51e+41
51.75	1.37e+42	1.55e+41
51.75	1.37e+42	1.55e+41
51.76	1.37e+42	1.55e+41
51.76	1.37e+42	1.55e+41
51.85	1.37e+42	1.55e+41
51.94	1.36e+42	1.55e+41
51.94	1.36e+42	1.55e+41
51.94	1.36e+42	1.55e+41
51.94	1.36e+42	1.55e+41
51.94	1.36e+42	1.55e+41
51.95	1.37e+42	1.54e+41
52.47	1.37e+42	1.50e+41
52.84	1.36e+42	1.43e+41
52.84	1.36e+42	1.45e+41
54.86	1.29e+42	1.40e+41
54.86	1.29e+42	1.41e+41
55.44	1.28e+42	1.40e+41
58.85	1.26e+42	1.34e+41
58.85	1.26e+42	1.33e+41
58.85	1.26e+42	1.33e+41
59.43	1.25e+42	1.31e+41
59.49	1.26e+42	1.32e+41
59.88	1.25e+42	1.40e+41
59.88	1.25e+42	1.40e+41
59.88	1.25e+42	1.40e+41
59.88	1.25e+42	1.41e+41
59.89	1.25e+42	1.41e+41
59.89	1.25e+42	1.41e+41
59.89	1.25e+42	1.40e+41
59.90	1.25e+42	1.40e+41
59.90	1.25e+42	1.39e+41
59.90	1.25e+42	1.39e+41
60.95	1.23e+42	1.36e+41
60.95	1.23e+42	1.39e+41
61.42	1.23e+42	1.39e+41
61.42	1.23e+42	1.39e+41
61.56	1.23e+42	1.38e+41
61.57	1.23e+42	1.39e+41
61.57	1.23e+42	1.39e+41
61.61	1.22e+42	1.39e+41
61.62	1.22e+42	1.38e+41
61.62	1.22e+42	1.38e+41
61.62	1.23e+42	1.38e+41
61.62	1.23e+42	1.39e+41
61.62	1.22e+42	1.38e+41
61.86	1.22e+42	1.38e+41
61.87	1.22e+42	1.38e+41
61.87	1.22e+42	1.38e+41
61.87	1.22e+42	1.38e+41
61.87	1.22e+42	1.37e+41
61.88	1.22e+42	1.37e+41
61.89	1.22e+42	1.37e+41
61.89	1.22e+42	1.36e+41
61.89	1.22e+42	1.36e+41
61.89	1.22e+42	1.28e+41
62.43	1.20e+42	1.22e+41
62.47	1.20e+42	1.21e+41
63.76	1.19e+42	1.39e+41
64.49	1.17e+42	1.16e+41
64.86	1.15e+42	1.27e+41
64.86	1.15e+42	1.27e+41
64.86	1.15e+42	1.27e+41
64.86	1.15e+42	1.27e+41
64.87	1.15e+42	1.27e+41
64.87	1.15e+42	1.28e+41
64.87	1.15e+42	1.29e+41
64.88	1.15e+42	1.29e+41
64.88	1.15e+42	1.29e+41
64.88	1.15e+42	1.29e+41
66.61	1.14e+42	1.14e+41
67.89	1.11e+42	1.11e+41
67.89	1.11e+42	1.50e+41
69.35	1.06e+42	1.64e+41
69.41	1.06e+42	1.64e+41
69.85	1.07e+42	1.36e+41
69.85	1.07e+42	1.25e+41
69.85	1.07e+42	1.21e+41
69.86	1.07e+42	1.21e+41
69.90	1.09e+42	1.15e+41
69.90	1.09e+42	1.12e+41
70.51	1.09e+42	1.10e+41
71.90	1.07e+42	1.05e+41
71.90	1.07e+42	1.04e+41
71.91	1.07e+42	1.08e+41
71.94	1.07e+42	1.08e+41
71.99	1.07e+42	1.08e+41
72.00	1.07e+42	1.08e+41
72.00	1.07e+42	1.08e+41
72.01	1.07e+42	1.08e+41
72.47	1.06e+42	1.08e+41
72.58	1.06e+42	1.17e+41
72.58	1.06e+42	1.16e+41
72.59	1.06e+42	1.15e+41
72.59	1.06e+42	1.17e+41
72.59	1.06e+42	1.19e+41
72.87	1.04e+42	1.17e+41
73.42	1.04e+42	1.06e+41
74.47	1.01e+42	1.02e+41
74.57	1.02e+42	1.13e+41
74.58	1.02e+42	1.13e+41
74.58	1.02e+42	1.13e+41
74.58	1.02e+42	1.14e+41
74.59	1.02e+42	1.14e+41
74.61	1.03e+42	1.15e+41
74.62	1.03e+42	1.15e+41
74.62	1.03e+42	1.15e+41
74.62	1.03e+42	1.15e+41
74.62	1.03e+42	1.15e+41
74.63	1.03e+42	1.15e+41
74.63	1.04e+42	1.15e+41
74.64	1.04e+42	1.14e+41
74.64	1.04e+42	1.13e+41
74.64	1.04e+42	1.14e+41
74.87	1.02e+42	1.10e+41
75.38	1.01e+42	1.04e+41
75.87	9.89e+41	1.10e+41
77.50	9.75e+41	9.87e+40
78.23	9.56e+41	1.08e+41
78.24	9.56e+41	1.08e+41
78.24	9.56e+41	1.08e+41
78.43	9.50e+41	9.68e+40
78.49	9.52e+41	1.42e+41
78.87	9.28e+41	1.03e+41
79.59	9.29e+41	1.04e+41
79.60	9.29e+41	1.04e+41
79.60	9.29e+41	1.04e+41
79.60	9.29e+41	1.03e+41
79.61	9.29e+41	1.03e+41
79.61	9.29e+41	1.03e+41
79.62	9.29e+41	1.04e+41
79.62	9.29e+41	1.04e+41
79.62	9.29e+41	1.03e+41
79.62	9.29e+41	1.02e+41
80.44	9.13e+41	9.30e+40
81.40	8.95e+41	9.40e+40
81.61	8.92e+41	1.04e+41
81.62	8.92e+41	1.04e+41
81.62	8.92e+41	1.04e+41
81.62	8.92e+41	1.04e+41
81.73	8.91e+41	1.04e+41
81.76	8.91e+41	1.04e+41
81.76	8.91e+41	1.04e+41
81.76	8.91e+41	1.02e+41
81.76	8.91e+41	1.02e+41
81.89	8.89e+41	1.02e+41
81.89	8.89e+41	1.02e+41
81.89	8.89e+41	1.02e+41
81.90	8.89e+41	1.01e+41
81.91	8.89e+41	1.02e+41
81.91	8.88e+41	1.01e+41
81.91	8.88e+41	1.01e+41
81.91	8.91e+41	1.01e+41
81.91	8.91e+41	1.01e+41
81.91	8.89e+41	9.96e+40
83.72	8.52e+41	9.49e+40
83.73	8.52e+41	9.51e+40
83.73	8.52e+41	9.53e+40
83.73	8.52e+41	9.37e+40
83.73	8.52e+41	9.27e+40
83.75	8.52e+41	9.26e+40
83.76	8.52e+41	9.29e+40
83.76	8.52e+41	9.29e+40
83.77	8.52e+41	9.14e+40
83.77	8.52e+41	9.48e+40
83.78	8.51e+41	9.70e+40
83.79	8.51e+41	9.69e+40
83.79	8.51e+41	9.69e+40
84.51	8.41e+41	9.55e+40
84.87	8.24e+41	9.60e+40
85.51	8.11e+41	8.91e+40
85.73	8.08e+41	9.16e+40
85.74	8.08e+41	9.24e+40
85.74	8.08e+41	9.24e+40
85.74	8.08e+41	9.20e+40
85.75	8.08e+41	9.27e+40
85.75	8.08e+41	9.34e+40
85.75	8.08e+41	9.48e+40
85.75	8.08e+41	9.56e+40
85.76	8.07e+41	9.55e+40
85.76	8.07e+41	9.55e+40
85.76	8.06e+41	9.49e+40
85.77	8.06e+41	9.23e+40
85.87	7.92e+41	9.29e+40
86.84	7.81e+41	9.13e+40
86.85	7.81e+41	9.08e+40
86.85	7.81e+41	9.21e+40
87.45	7.67e+41	8.25e+40
87.87	7.49e+41	8.36e+40
88.45	7.37e+41	8.33e+40
88.45	7.37e+41	8.31e+40
88.46	7.37e+41	8.31e+40
88.46	7.37e+41	8.31e+40
88.46	7.37e+41	8.30e+40
88.46	7.36e+41	8.22e+40
88.47	7.36e+41	8.16e+40
88.47	7.36e+41	8.10e+40
88.47	7.36e+41	8.10e+40
88.87	7.10e+41	7.70e+40
89.39	6.93e+41	7.17e+40
89.89	6.83e+41	7.03e+40
89.89	6.83e+41	7.03e+40
89.90	6.83e+41	7.03e+40
90.44	6.77e+41	6.95e+40
90.72	6.70e+41	7.46e+40
90.72	6.70e+41	7.46e+40
90.72	6.70e+41	7.46e+40
90.72	6.70e+41	7.24e+40
91.04	6.62e+41	7.71e+40
91.05	6.62e+41	7.70e+40
91.05	6.62e+41	7.70e+40
91.05	6.62e+41	7.70e+40
91.06	6.62e+41	7.70e+40
91.74	6.39e+41	7.43e+40
91.74	6.38e+41	7.48e+40
91.75	6.38e+41	7.48e+40
91.75	6.38e+41	7.48e+40
91.75	6.38e+41	7.48e+40
92.05	6.29e+41	7.37e+40
92.06	6.29e+41	7.37e+40
92.07	6.29e+41	7.37e+40
92.07	6.29e+41	7.37e+40
92.07	6.29e+41	7.36e+40
92.74	6.13e+41	7.29e+40
92.75	6.13e+41	7.28e+40
92.75	6.13e+41	7.28e+40
92.76	6.13e+41	7.28e+40
92.90	6.09e+41	7.21e+40
92.91	6.08e+41	7.14e+40
92.91	6.08e+41	9.31e+40
93.69	5.69e+41	1.00e+41
93.69	5.69e+41	1.00e+41
93.70	5.68e+41	1.00e+41
93.73	5.67e+41	9.97e+40
93.74	5.67e+41	9.96e+40
93.74	5.67e+41	9.98e+40
93.75	5.67e+41	9.93e+40
93.75	5.67e+41	9.86e+40
93.76	5.67e+41	9.89e+40
93.76	5.67e+41	9.95e+40
93.77	5.66e+41	9.92e+40
93.77	5.66e+41	9.96e+40
93.77	5.66e+41	9.96e+40
95.50	4.73e+41	8.17e+40
95.51	4.73e+41	8.18e+40
95.51	4.73e+41	8.17e+40
95.52	4.73e+41	8.17e+40
95.52	4.72e+41	8.17e+40
95.53	4.72e+41	8.16e+40
95.53	4.72e+41	8.18e+40
95.53	4.72e+41	8.15e+40
95.54	4.71e+41	7.86e+40
96.41	4.10e+41	6.84e+40
99.18	2.74e+41	4.77e+40
99.38	2.67e+41	4.69e+40
99.68	2.62e+41	4.00e+40
99.68	2.62e+41	3.36e+40
99.68	2.62e+41	3.29e+40
99.69	2.60e+41	3.28e+40
99.70	2.59e+41	3.26e+40
99.70	2.59e+41	3.24e+40
99.70	2.59e+41	3.23e+40
99.73	2.54e+41	3.12e+40
99.74	2.54e+41	3.02e+40
99.74	2.54e+41	2.97e+40
99.84	2.50e+41	3.06e+40
99.85	2.50e+41	3.06e+40
99.85	2.50e+41	3.07e+40
99.85	2.50e+41	3.07e+40
100.59	2.24e+41	2.78e+40
100.60	2.24e+41	2.78e+40
100.60	2.24e+41	2.76e+40
100.60	2.24e+41	2.76e+40
100.61	2.24e+41	2.76e+40
100.74	2.14e+41	2.66e+40
100.74	2.14e+41	2.66e+40
100.74	2.13e+41	2.66e+40
100.75	2.13e+41	2.62e+40
100.87	2.06e+41	2.50e+40
101.39	1.97e+41	2.38e+40
101.74	1.90e+41	2.31e+40
102.28	1.80e+41	2.16e+40
102.28	1.80e+41	2.16e+40
102.29	1.80e+41	2.15e+40
102.29	1.80e+41	2.15e+40
102.46	1.79e+41	2.18e+40
102.46	1.79e+41	2.16e+40
102.46	1.79e+41	2.15e+40
102.47	1.78e+41	2.17e+40
102.51	1.78e+41	2.17e+40
102.51	1.78e+41	2.17e+40
102.51	1.78e+41	2.17e+40
102.52	1.78e+41	2.17e+40
102.62	1.71e+41	2.05e+40
102.73	1.70e+41	2.59e+40
102.74	1.70e+41	2.59e+40
102.75	1.70e+41	2.59e+40
103.43	1.73e+41	2.74e+40
104.51	1.63e+41	2.54e+40
104.52	1.63e+41	2.54e+40
104.53	1.63e+41	2.54e+40
104.53	1.63e+41	2.50e+40
104.67	1.63e+41	2.34e+40
104.68	1.63e+41	2.23e+40
104.68	1.62e+41	2.11e+40
104.69	1.62e+41	2.04e+40
105.39	1.59e+41	1.95e+40
105.62	1.57e+41	1.96e+40
105.76	1.57e+41	2.01e+40
105.76	1.57e+41	1.98e+40
106.39	1.56e+41	1.99e+40
106.87	1.54e+41	1.98e+40
107.62	1.51e+41	2.00e+40
108.84	1.48e+41	2.03e+40
108.85	1.48e+41	2.24e+40
108.87	1.49e+41	2.48e+40
108.96	1.50e+41	2.49e+40
108.98	1.50e+41	2.56e+40
108.98	1.50e+41	2.54e+40
108.99	1.50e+41	2.51e+40
108.99	1.50e+41	2.51e+40
109.31	1.47e+41	2.38e+40
109.34	1.48e+41	2.41e+40
109.34	1.48e+41	2.41e+40
109.35	1.48e+41	2.41e+40
109.36	1.49e+41	2.43e+40
109.38	1.49e+41	2.38e+40
109.47	1.52e+41	2.78e+40
109.80	1.60e+41	3.11e+40
109.80	1.44e+41	2.60e+40
109.80	1.46e+41	2.80e+40
109.80	1.47e+41	2.82e+40
109.80	1.47e+41	2.77e+40
109.81	1.48e+41	2.80e+40
109.81	1.46e+41	2.64e+40
109.87	1.45e+41	2.48e+40
109.87	1.45e+41	2.22e+40
109.87	1.45e+41	2.24e+40
111.77	1.38e+41	2.18e+40
111.78	1.38e+41	2.19e+40
111.78	1.38e+41	2.19e+40
112.62	1.35e+41	2.02e+40
112.76	1.36e+41	2.03e+40
113.87	1.32e+41	1.96e+40
114.66	1.32e+41	1.97e+40
114.67	1.32e+41	1.97e+40
114.67	1.32e+41	1.97e+40
114.68	1.32e+41	1.97e+40
114.68	1.32e+41	1.94e+40
114.69	1.32e+41	2.01e+40
114.70	1.32e+41	2.03e+40
114.70	1.31e+41	2.03e+40
114.71	1.31e+41	2.03e+40
114.72	1.31e+41	2.03e+40
114.72	1.31e+41	2.03e+40
114.73	1.31e+41	2.03e+40
115.40	1.30e+41	2.03e+40
115.62	1.28e+41	1.88e+40
115.79	1.29e+41	1.90e+40
115.80	1.29e+41	1.91e+40
115.81	1.29e+41	1.91e+40
115.81	1.29e+41	1.90e+40
115.81	1.29e+41	1.90e+40
115.82	1.29e+41	1.90e+40
115.82	1.29e+41	1.90e+40
115.85	1.29e+41	1.90e+40
116.48	1.26e+41	1.87e+40
116.55	1.26e+41	1.87e+40
116.55	1.26e+41	1.87e+40
116.55	1.26e+41	1.87e+40
116.55	1.26e+41	1.88e+40
116.56	1.26e+41	1.88e+40
116.56	1.26e+41	1.88e+40
116.62	1.28e+41	1.83e+40
117.41	1.28e+41	1.89e+40
117.42	1.28e+41	1.90e+40
117.42	1.28e+41	1.91e+40
117.43	1.28e+41	2.00e+40
117.50	1.27e+41	2.00e+40
117.50	1.27e+41	1.99e+40
117.51	1.27e+41	2.06e+40
117.52	1.27e+41	2.06e+40
117.60	1.28e+41	2.10e+40
117.62	1.29e+41	1.95e+40
118.35	1.38e+41	2.15e+40
118.52	1.40e+41	2.16e+40
118.53	1.41e+41	2.16e+40
118.53	1.41e+41	2.16e+40
118.54	1.41e+41	2.16e+40
118.62	1.40e+41	2.12e+40
118.78	1.42e+41	2.16e+40
118.79	1.43e+41	2.16e+40
118.79	1.43e+41	2.17e+40
118.80	1.43e+41	2.17e+40
118.87	1.41e+41	2.14e+40
118.87	1.40e+41	2.14e+40
119.51	1.25e+41	1.92e+40
119.52	1.25e+41	1.85e+40
119.52	1.25e+41	1.85e+40
119.53	1.24e+41	1.75e+40
120.62	1.24e+41	1.79e+40
121.39	1.26e+41	2.00e+40
121.40	1.26e+41	1.98e+40
121.41	1.25e+41	1.94e+40
121.42	1.25e+41	1.92e+40
121.43	1.25e+41	1.92e+40
121.43	1.25e+41	1.93e+40
121.43	1.25e+41	1.93e+40
121.43	1.25e+41	1.93e+40
121.46	1.25e+41	1.91e+40
121.46	1.25e+41	1.91e+40
121.47	1.25e+41	1.91e+40
121.47	1.25e+41	1.92e+40
121.48	1.24e+41	2.00e+40
121.48	1.24e+41	2.04e+40
121.49	1.24e+41	2.09e+40
121.49	1.24e+41	2.09e+40
121.49	1.24e+41	2.09e+40
121.62	1.22e+41	1.99e+40
121.62	1.22e+41	1.99e+40
122.68	1.25e+41	2.15e+40
122.69	1.25e+41	2.28e+40
123.46	1.29e+41	2.55e+40
123.52	1.28e+41	2.74e+40
124.35	1.25e+41	2.52e+40
124.41	1.24e+41	2.51e+40
124.43	1.24e+41	2.45e+40
124.69	1.23e+41	2.41e+40
124.70	1.23e+41	2.40e+40
124.71	1.23e+41	2.42e+40
124.71	1.23e+41	2.42e+40
124.72	1.23e+41	2.42e+40
124.73	1.23e+41	2.42e+40
124.73	1.23e+41	2.42e+40
124.74	1.23e+41	2.42e+40
125.70	1.17e+41	2.15e+40
125.72	1.17e+41	2.24e+40
125.73	1.17e+41	2.24e+40
125.73	1.17e+41	2.17e+40
126.21	1.15e+41	2.13e+40
126.33	1.15e+41	2.05e+40
126.47	1.15e+41	2.10e+40
126.47	1.15e+41	2.11e+40
126.55	1.14e+41	2.11e+40
126.55	1.14e+41	2.11e+40
126.55	1.14e+41	2.11e+40
126.56	1.14e+41	2.15e+40
126.56	1.14e+41	2.15e+40
126.56	1.14e+41	2.15e+40
127.35	1.15e+41	2.21e+40
128.52	1.17e+41	2.42e+40
128.62	1.18e+41	2.21e+40
130.10	1.15e+41	2.24e+40
130.10	1.15e+41	2.24e+40
130.11	1.15e+41	2.24e+40
130.14	1.15e+41	2.24e+40
130.15	1.15e+41	2.27e+40
130.15	1.15e+41	2.27e+40
130.16	1.15e+41	2.27e+40
130.32	1.15e+41	2.24e+40
130.62	1.13e+41	2.19e+40
131.33	1.12e+41	2.11e+40
131.62	1.11e+41	2.12e+40
132.62	1.10e+41	2.11e+40
133.38	1.09e+41	2.10e+40
133.62	1.07e+41	2.02e+40
134.36	1.06e+41	2.02e+40
135.34	1.04e+41	2.01e+40
135.77	1.03e+41	2.20e+40
135.87	1.03e+41	2.20e+40
135.87	1.03e+41	2.20e+40
135.87	1.03e+41	2.15e+40
135.87	1.03e+41	2.14e+40
135.88	1.03e+41	2.14e+40
135.88	1.03e+41	2.14e+40
136.15	1.03e+41	2.13e+40
136.65	1.03e+41	2.10e+40
136.66	1.03e+41	1.89e+40
136.66	1.03e+41	1.90e+40
137.42	1.00e+41	1.83e+40
138.46	9.94e+40	1.84e+40
138.47	9.93e+40	1.88e+40
138.47	9.93e+40	1.76e+40
138.48	9.93e+40	1.69e+40
140.62	9.36e+40	1.56e+40
140.72	9.36e+40	1.69e+40
140.73	9.36e+40	1.78e+40
140.74	9.36e+40	1.81e+40
140.74	9.37e+40	1.79e+40
141.32	9.55e+40	1.78e+40
141.69	9.27e+40	1.66e+40
141.69	9.27e+40	1.66e+40
142.46	8.83e+40	1.35e+40
142.62	9.24e+40	1.46e+40
144.62	8.64e+40	1.26e+40
144.74	8.68e+40	1.27e+40
144.74	8.69e+40	1.26e+40
145.38	8.94e+40	1.29e+40
145.62	8.62e+40	1.32e+40
146.62	8.58e+40	1.34e+40
147.62	8.25e+40	1.24e+40
147.74	8.38e+40	1.44e+40
148.33	9.11e+40	1.64e+40
148.62	8.35e+40	1.31e+40
150.62	7.78e+40	1.23e+40
150.76	7.85e+40	1.45e+40
151.31	8.16e+40	1.52e+40
151.62	8.04e+40	1.26e+40
155.27	7.89e+40	1.55e+40
156.62	7.31e+40	1.17e+40
156.76	7.30e+40	1.19e+40
156.76	7.30e+40	1.21e+40
157.62	7.20e+40	1.20e+40
158.28	7.75e+40	1.45e+40
158.62	7.01e+40	1.24e+40
158.69	6.99e+40	1.24e+40
158.70	6.99e+40	1.24e+40
159.62	6.76e+40	1.15e+40
160.62	6.94e+40	1.27e+40
161.62	6.62e+40	1.08e+40
161.69	6.62e+40	1.05e+40
161.70	6.62e+40	1.07e+40
165.30	6.33e+40	9.77e+39
167.33	6.19e+40	9.24e+39
167.71	6.14e+40	1.38e+40
167.71	6.14e+40	1.44e+40
169.24	6.03e+40	1.43e+40
170.32	5.96e+40	1.08e+40
173.82	5.87e+40	1.09e+40
174.23	6.27e+40	1.43e+40
175.05	5.90e+40	1.30e+40
175.05	5.89e+40	1.29e+40
175.05	5.89e+40	1.31e+40
175.31	5.78e+40	1.05e+40
178.29	5.59e+40	1.01e+40
179.24	5.70e+40	1.34e+40
182.14	5.59e+40	1.34e+40
184.25	5.49e+40	1.04e+40
189.25	4.96e+40	5.59e+39
205.24	4.12e+40	4.93e+39
208.24	4.23e+40	8.70e+39
209.24	4.18e+40	5.53e+39
210.25	3.97e+40	8.17e+39
224.26	3.25e+40	4.59e+39
228.26	3.03e+40	4.99e+39
232.25	3.12e+40	5.08e+39
349.56	9.60e+39	1.70e+39
352.53	8.18e+39	1.45e+39
356.53	8.07e+39	1.66e+39
374.52	7.04e+39	1.64e+39
385.98	6.84e+39	1.65e+39
385.99	6.84e+39	1.65e+39
385.99	6.84e+39	1.65e+39
386.00	6.84e+39	1.32e+39
388.59	7.09e+39	1.66e+39
391.54	6.29e+39	1.45e+39
394.46	6.50e+39	1.10e+39
398.58	5.99e+39	9.98e+38
406.62	5.41e+39	1.20e+39
416.52	4.73e+39	8.03e+38
423.56	4.13e+39	7.39e+38
431.44	3.08e+39	6.83e+38
434.48	3.86e+39	6.95e+38
437.38	3.52e+39	9.54e+38
448.35	3.33e+39	8.98e+38
451.78	3.27e+39	8.94e+38
458.39	3.15e+39	6.92e+38
486.39	2.40e+39	5.43e+38

SN 2017eaw
t_min: 136
t_max: 470
1.99	3.46e+42	5.62e+41
2.85	3.69e+42	5.74e+41
3.83	3.92e+42	6.10e+41
3.91	3.93e+42	6.15e+41
4.84	4.10e+42	6.53e+41
5.93	4.23e+42	6.64e+41
6.00	4.20e+42	6.79e+41
6.98	4.29e+42	6.74e+41
7.00	4.29e+42	6.75e+41
7.82	4.36e+42	6.98e+41
8.95	4.26e+42	6.90e+41
9.91	4.21e+42	6.71e+41
10.89	4.15e+42	6.52e+41
11.81	3.97e+42	6.13e+41
11.90	3.93e+42	6.07e+41
12.83	3.79e+42	5.71e+41
12.96	3.75e+42	5.71e+41
14.90	3.52e+42	5.33e+41
15.90	3.44e+42	5.14e+41
16.81	3.40e+42	5.02e+41
16.90	3.34e+42	5.00e+41
18.90	3.16e+42	4.54e+41
19.90	3.09e+42	4.11e+41
20.82	3.06e+42	4.02e+41
20.90	3.00e+42	3.96e+41
21.86	2.99e+42	3.83e+41
21.90	2.92e+42	3.81e+41
22.87	2.86e+42	3.59e+41
23.85	2.76e+42	3.32e+41
23.90	2.70e+42	3.32e+41
24.88	2.64e+42	3.21e+41
26.90	2.52e+42	2.99e+41
27.90	2.48e+42	2.90e+41
29.00	2.41e+42	2.79e+41
29.90	2.37e+42	2.72e+41
30.89	2.33e+42	2.61e+41
30.90	2.33e+42	2.61e+41
31.00	2.33e+42	2.63e+41
31.84	2.33e+42	2.60e+41
31.90	2.29e+42	2.54e+41
32.94	2.26e+42	2.79e+41
33.99	2.23e+42	2.42e+41
36.00	2.18e+42	2.36e+41
37.00	2.15e+42	2.09e+41
38.00	2.11e+42	1.91e+41
39.95	2.07e+42	1.83e+41
41.90	2.02e+42	1.75e+41
42.79	2.02e+42	1.74e+41
43.02	2.00e+42	1.75e+41
45.00	1.99e+42	2.00e+41
48.82	1.98e+42	1.85e+41
51.86	1.93e+42	1.77e+41
54.84	1.95e+42	1.68e+41
54.90	1.93e+42	1.72e+41
56.91	1.91e+42	1.75e+41
58.80	1.91e+42	1.73e+41
59.84	1.90e+42	1.74e+41
59.90	1.88e+42	1.84e+41
61.90	1.87e+42	1.79e+41
65.92	1.85e+42	1.54e+41
66.90	1.84e+42	1.44e+41
70.90	1.81e+42	1.66e+41
71.94	1.80e+42	1.71e+41
73.87	1.79e+42	1.67e+41
75.83	1.81e+42	1.57e+41
75.96	1.79e+42	1.52e+41
76.86	1.78e+42	1.56e+41
78.86	1.75e+42	1.31e+41
79.93	1.74e+42	1.35e+41
79.94	1.74e+42	1.30e+41
80.92	1.73e+42	1.29e+41
81.87	1.71e+42	1.52e+41
82.88	1.73e+42	1.59e+41
84.89	1.68e+42	1.49e+41
85.87	1.68e+42	1.41e+41
86.83	1.66e+42	1.37e+41
86.88	1.65e+42	1.41e+41
87.86	1.64e+42	1.43e+41
88.86	1.61e+42	1.43e+41
90.00	1.60e+42	1.34e+41
90.80	1.58e+42	1.40e+41
94.02	1.49e+42	1.36e+41
96.84	1.44e+42	1.25e+41
97.85	1.41e+42	1.22e+41
100.86	1.33e+42	1.09e+41
101.92	1.29e+42	9.56e+40
102.84	1.26e+42	1.08e+41
107.81	1.10e+42	9.49e+40
108.88	1.05e+42	9.78e+40
109.81	1.04e+42	9.23e+40
109.88	1.02e+42	8.80e+40
114.83	7.70e+41	7.46e+40
115.74	7.19e+41	6.79e+40
116.84	6.62e+41	6.24e+40
118.81	5.51e+41	5.20e+40
119.82	4.98e+41	4.69e+40
120.81	4.50e+41	4.15e+40
122.82	3.85e+41	3.48e+40
123.80	3.58e+41	3.23e+40
124.83	3.34e+41	2.88e+40
125.80	3.15e+41	2.70e+40
132.78	2.82e+41	2.33e+40
133.77	2.80e+41	2.33e+40
136.92	2.68e+41	2.16e+40
137.92	2.65e+41	2.25e+40
138.82	2.63e+41	2.20e+40
139.80	2.61e+41	2.22e+40
140.88	2.59e+41	2.03e+40
141.83	2.54e+41	2.02e+40
142.75	2.54e+41	2.00e+40
146.00	2.49e+41	2.09e+40
146.75	2.48e+41	1.97e+40
148.76	2.41e+41	2.01e+40
149.73	2.40e+41	1.93e+40
149.75	2.37e+41	1.92e+40
153.75	2.26e+41	1.90e+40
154.81	2.22e+41	1.93e+40
155.84	2.25e+41	1.77e+40
157.73	2.21e+41	1.82e+40
158.79	2.18e+41	1.86e+40
160.72	2.12e+41	1.70e+40
161.60	2.11e+41	1.72e+40
164.70	2.05e+41	1.67e+40
165.62	2.04e+41	1.66e+40
169.59	1.98e+41	1.60e+40
169.95	1.97e+41	1.62e+40
173.00	1.93e+41	1.72e+40
173.66	1.92e+41	1.68e+40
174.65	1.92e+41	1.67e+40
177.89	1.85e+41	1.56e+40
178.81	1.85e+41	1.56e+40
185.62	1.72e+41	1.80e+40
189.80	1.59e+41	1.66e+40
196.57	1.52e+41	1.53e+40
199.00	1.51e+41	1.54e+40
208.79	1.42e+41	1.34e+40
209.00	1.42e+41	1.34e+40
213.57	1.36e+41	1.33e+40
291.00	5.85e+40	5.71e+39
296.12	5.57e+40	5.49e+39
345.02	3.55e+40	3.17e+39
360.05	3.04e+40	3.07e+39
360.83	3.08e+40	3.16e+39
369.02	2.81e+40	2.70e+39
372.81	2.61e+40	2.30e+39
381.92	2.31e+40	2.47e+39
389.00	2.16e+40	2.33e+39
398.78	1.96e+40	1.97e+39
406.77	1.82e+40	1.69e+39
409.00	1.77e+40	1.62e+39
432.75	1.34e+40	1.21e+39
439.00	1.24e+40	1.11e+39
449.90	1.09e+40	1.02e+39
465.74	9.10e+39	8.65e+38
488.81	6.82e+39	6.64e+38
490.00	6.72e+39	6.74e+38
499.76	5.92e+39	5.59e+38
506.72	5.40e+39	5.51e+38
508.63	5.10e+39	5.29e+38
513.68	4.83e+39	5.44e+38
519.74	4.37e+39	5.25e+38
531.67	3.78e+39	4.28e+38
534.00	3.64e+39	4.10e+38
540.55	3.21e+39	2.65e+38

SN 1987A
t_min: 175
t_max: 550
1.14	4.86e+41	2.43e+40
1.51	3.82e+41	1.91e+40
1.85	3.11e+41	1.56e+40
2.70	2.36e+41	1.18e+40
3.65	1.97e+41	9.84e+39
4.70	1.76e+41	8.79e+39
5.64	1.66e+41	8.28e+39
6.82	1.63e+41	8.13e+39
7.81	1.61e+41	8.03e+39
8.79	1.64e+41	8.20e+39
9.80	1.68e+41	8.39e+39
10.79	1.73e+41	8.63e+39
13.80	1.90e+41	9.48e+39
14.82	1.96e+41	9.82e+39
15.81	2.01e+41	1.01e+40
16.83	2.08e+41	1.04e+40
19.73	2.28e+41	1.14e+40
20.77	2.33e+41	1.17e+40
23.77	2.58e+41	1.29e+40
24.75	2.65e+41	1.33e+40
25.75	2.73e+41	1.36e+40
26.76	2.79e+41	1.40e+40
30.77	3.10e+41	1.55e+40
31.76	3.16e+41	1.58e+40
32.75	3.25e+41	1.63e+40
33.77	3.33e+41	1.67e+40
34.76	3.40e+41	1.70e+40
35.79	3.49e+41	1.75e+40
36.79	3.59e+41	1.79e+40
37.76	3.72e+41	1.86e+40
39.73	3.93e+41	1.96e+40
41.71	4.13e+41	2.07e+40
42.71	4.23e+41	2.11e+40
43.70	4.36e+41	2.18e+40
44.72	4.51e+41	2.25e+40
45.70	4.60e+41	2.30e+40
46.73	4.72e+41	2.36e+40
47.69	4.84e+41	2.42e+40
51.70	5.31e+41	2.65e+40
52.68	5.40e+41	2.70e+40
53.74	5.52e+41	2.76e+40
54.70	5.64e+41	2.82e+40
58.67	6.05e+41	3.03e+40
59.72	6.17e+41	3.08e+40
62.68	6.38e+41	3.19e+40
63.67	6.59e+41	3.30e+40
68.69	7.03e+41	3.52e+40
69.67	7.03e+41	3.52e+40
70.68	7.19e+41	3.60e+40
73.68	7.35e+41	3.67e+40
74.67	7.45e+41	3.72e+40
75.68	7.52e+41	3.76e+40
76.68	7.55e+41	3.78e+40
79.67	7.67e+41	3.84e+40
80.67	7.71e+41	3.85e+40
81.71	7.69e+41	3.85e+40
85.72	7.73e+41	3.86e+40
86.65	7.74e+41	3.87e+40
87.67	7.71e+41	3.85e+40
89.68	7.74e+41	3.87e+40
93.66	7.52e+41	3.76e+40
95.65	7.40e+41	3.70e+40
98.67	7.16e+41	3.58e+40
101.64	6.79e+41	3.40e+40
102.63	6.67e+41	3.33e+40
103.70	6.56e+41	3.28e+40
104.67	6.31e+41	3.15e+40
106.65	5.96e+41	2.98e+40
107.65	5.77e+41	2.88e+40
108.65	5.55e+41	2.77e+40
109.66	5.30e+41	2.65e+40
110.67	5.13e+41	2.56e+40
111.66	4.94e+41	2.47e+40
113.67	4.49e+41	2.24e+40
114.65	4.34e+41	2.17e+40
115.65	4.15e+41	2.07e+40
116.66	4.01e+41	2.00e+40
117.65	3.88e+41	1.94e+40
118.65	3.75e+41	1.87e+40
119.65	3.64e+41	1.82e+40
121.67	3.47e+41	1.73e+40
122.65	3.42e+41	1.71e+40
123.65	3.36e+41	1.68e+40
125.66	3.27e+41	1.63e+40
128.67	3.17e+41	1.58e+40
129.65	3.14e+41	1.57e+40
130.65	3.10e+41	1.55e+40
131.65	3.08e+41	1.54e+40
132.10	3.08e+41	1.54e+40
157.09	2.39e+41	1.19e+40
158.06	2.39e+41	1.19e+40
159.08	2.34e+41	1.17e+40
160.06	2.33e+41	1.16e+40
164.09	2.23e+41	1.12e+40
175.09	2.00e+41	1.00e+40
177.07	1.99e+41	9.93e+39
188.07	1.77e+41	8.85e+39
192.06	1.70e+41	8.51e+39
195.02	1.66e+41	8.32e+39
198.03	1.60e+41	8.00e+39
200.97	1.56e+41	7.80e+39
204.96	1.50e+41	7.52e+39
214.98	1.36e+41	6.82e+39
237.99	1.10e+41	5.50e+39
239.91	1.07e+41	5.33e+39
245.94	1.02e+41	5.10e+39
247.00	1.01e+41	5.05e+39
253.93	9.33e+40	4.67e+39
256.98	9.08e+40	4.54e+39
260.82	8.73e+40	4.36e+39
267.88	8.17e+40	4.08e+39
271.96	7.94e+40	3.97e+39
273.94	7.69e+40	3.85e+39
280.92	7.26e+40	3.63e+39
285.88	6.87e+40	3.44e+39
293.00	6.35e+40	3.18e+39
295.86	6.19e+40	3.10e+39
297.83	6.14e+40	3.07e+39
301.85	5.82e+40	2.91e+39
308.83	5.42e+40	2.71e+39
316.79	5.04e+40	2.52e+39
321.80	4.85e+40	2.43e+39
328.79	4.47e+40	2.23e+39
330.78	4.41e+40	2.20e+39
337.77	4.06e+40	2.03e+39
339.81	4.00e+40	2.00e+39
344.81	3.78e+40	1.89e+39
345.83	3.74e+40	1.87e+39
348.78	3.66e+40	1.83e+39
355.77	3.38e+40	1.69e+39
361.80	3.18e+40	1.59e+39
368.74	2.99e+40	1.50e+39
371.72	2.89e+40	1.45e+39
377.75	2.72e+40	1.36e+39
381.73	2.61e+40	1.31e+39
386.72	2.47e+40	1.23e+39
390.74	2.34e+40	1.17e+39
393.79	2.29e+40	1.15e+39
395.73	2.24e+40	1.12e+39
399.69	2.17e+40	1.09e+39
401.71	2.12e+40	1.06e+39
408.73	1.97e+40	9.84e+38
415.69	1.82e+40	9.12e+38
418.70	1.76e+40	8.81e+38
421.72	1.70e+40	8.51e+38
426.69	1.61e+40	8.07e+38
436.70	1.45e+40	7.26e+38
439.69	1.41e+40	7.03e+38
455.67	1.22e+40	6.08e+38
518.06	6.11e+39	3.05e+38
526.07	5.52e+39	2.76e+38
615.91	2.00e+39	1.00e+38
634.80	1.83e+39	9.14e+37
639.93	1.61e+39	8.03e+37
667.85	1.48e+39	7.38e+37
689.70	1.03e+39	5.15e+37
701.85	8.41e+38	4.21e+37
728.76	8.11e+38	4.05e+37
770.70	4.23e+38	2.11e+37
812.66	2.39e+38	1.19e+37
903.12	1.04e+38	5.21e+36


